Canonical Differential Equations of Two-site Bubble Cosmological Correlator Family

Using the $\mathrm{d}\log$ integrand construction in de Sitter (dS) space, we obtain the canonical differential equations of the massless bubble correlator family in dimensional regularization, together with the analytic boundary vector. These determine the expansion of every master integral in the family in terms of multiple polylogarithms to arbitrary order in $\epsilon$.

==> anc/chi3_bubble.m <==
(* Massless minimally coupled cubic bubble, reduced SK sum S_chi^3 of Section 8.3.
In a fresh Wolfram kernel: chi = Get["chi3_bubble.m"];
N[chi[0] /. {E1->4,E2->2,delta->3/7},30] evaluates the finite coefficient.
Integer keys -3,-2,-1,0 give the coefficients of ep^n at fixed delta.
E1 and E2 in this file are energies in units of p; the displayed branch
is E1>E2>1. For the opposite ordering exchange the two energies.
For general p evaluate at E1/p,E2/p and multiply the series by
p^(3-2(1+delta) ep) before re-expansion. At the physical point use the
on-shell limit given in Section 8.3. The full correlator prefactor is
specified in Section 8. All Log and PolyLog functions are Wolfram built-ins. *)
<|-3 -> (-8*(2 + 2*delta + delta*(E2^(-1))^3 + delta*(E2/E1)^3*(E2^(-1))^3))/
   (9*delta^2*(1 + delta)*(E2/E1)^3*(E2^(-1))^6), 
 -2 -> (-2*(48 + 112*delta + 64*delta^2 + (24*delta)/E2 + (24*delta^2)/E2 + 
      (24*delta*(E2/E1))/E2 + (24*delta^2*(E2/E1))/E2 + 
      24*delta*(E2^(-1))^2 + 24*delta^2*(E2^(-1))^2 + 
      24*delta*(E2/E1)^2*(E2^(-1))^2 + 24*delta^2*(E2/E1)^2*(E2^(-1))^2 + 
      19*delta^2*(E2^(-1))^3 + 19*delta^2*(E2/E1)^3*(E2^(-1))^3 - 48*Log[2] - 
      48*delta*Log[2]))/(27*delta^2*(1 + delta)*(E2/E1)^3*(E2^(-1))^6) - 
   (16*(1 + (E2/E1)^3*(E2^(-1))^3)*Log[E2/E1])/(9*delta*(E2/E1)^3*
     (E2^(-1))^6) - (16*(2 + (E2^(-1))^3 + (E2/E1)^3*(E2^(-1))^3)*
     Log[E2^(-1)])/(9*delta*(E2/E1)^3*(E2^(-1))^6) + 
   (16*(1 + (E2^(-1))^3)*Log[1 + E2^(-1)])/(9*delta*(E2/E1)^3*(E2^(-1))^6) + 
   (16*(1 + (E2/E1)^3*(E2^(-1))^3)*Log[1 + E2/E1/E2])/
    (9*delta*(E2/E1)^3*(E2^(-1))^6), 
 -1 -> (-2*(384*delta + 720*delta^2 + 336*delta^3 + 6*Pi^2 + 6*delta*Pi^2 - 
      6*delta^2*Pi^2 - 6*delta^3*Pi^2 + (192*delta^2)/E2 + (192*delta^3)/E2 + 
      (192*delta^2*(E2/E1))/E2 + (192*delta^3*(E2/E1))/E2 + 
      192*delta^2*(E2^(-1))^2 + 192*delta^3*(E2^(-1))^2 + 
      192*delta^2*(E2/E1)^2*(E2^(-1))^2 + 192*delta^3*(E2/E1)^2*(E2^(-1))^2 - 
      80*delta^2*(E2^(-1))^3 + 20*delta^3*(E2^(-1))^3 + 
      15*delta*Pi^2*(E2^(-1))^3 + 18*delta^2*Pi^2*(E2^(-1))^3 - 
      78*delta^2*(E2/E1)*(E2^(-1))^3 - 78*delta^3*(E2/E1)*(E2^(-1))^3 - 
      78*delta^2*(E2/E1)^2*(E2^(-1))^3 - 78*delta^3*(E2/E1)^2*(E2^(-1))^3 - 
      80*delta^2*(E2/E1)^3*(E2^(-1))^3 + 20*delta^3*(E2/E1)^3*(E2^(-1))^3 + 
      15*delta*Pi^2*(E2/E1)^3*(E2^(-1))^3 + 30*delta^2*Pi^2*(E2/E1)^3*
       (E2^(-1))^3 + 12*delta^3*Pi^2*(E2/E1)^3*(E2^(-1))^3 + 
      72*delta^2*(E2/E1)^2*(E2^(-1))^4 + 72*delta^3*(E2/E1)^2*(E2^(-1))^4 - 
      72*delta^2*(E2/E1)^2*(E2^(-1))^5 - 72*delta^3*(E2/E1)^2*(E2^(-1))^5 - 
      72*delta^2*(E2/E1)^3*(E2^(-1))^5 - 72*delta^3*(E2/E1)^3*(E2^(-1))^5 + 
      18*delta^2*Pi^2*(E2/E1)^3*(E2^(-1))^6 + 18*delta^3*Pi^2*(E2/E1)^3*
       (E2^(-1))^6 - 288*Log[2] - 672*delta*Log[2] - 384*delta^2*Log[2] - 
      144*delta*(E2^(-1))^2*Log[2] - 144*delta^2*(E2^(-1))^2*Log[2] - 
      144*delta*(E2/E1)^2*(E2^(-1))^2*Log[2] - 144*delta^2*(E2/E1)^2*
       (E2^(-1))^2*Log[2] + 144*Log[2]^2 + 144*delta*Log[2]^2))/
    (81*delta^2*(1 + delta)*(E2/E1)^3*(E2^(-1))^6) - 
   (4*(24 + 32*delta + (12*delta)/E2 + (24*(E2/E1))/E2 + 
      (24*delta*(E2/E1))/E2 + 12*delta*(E2^(-1))^2 + 
      12*delta*(E2/E1)^2*(E2^(-1))^2 - 13*delta*(E2^(-1))^3 + 
      19*delta*(E2/E1)^3*(E2^(-1))^3 - 12*delta*(E2/E1)^2*(E2^(-1))^5 - 
      24*Log[2])*Log[E2/E1])/(27*delta*(E2/E1)^3*(E2^(-1))^6) - 
   (8*(delta - delta*(E2^(-1))^3 + 2*(E2/E1)^3*(E2^(-1))^3 + 
      2*delta*(E2/E1)^3*(E2^(-1))^3)*Log[E2/E1]^2)/
    (9*delta*(E2/E1)^3*(E2^(-1))^6) - 
   (4*(-12 - 12*(E2/E1) + 13*(E2^(-1))^2 + 13*(E2/E1)^3*(E2^(-1))^2 + 
      12*(E2/E1)^2*(E2^(-1))^4 + 12*(E2/E1)^3*(E2^(-1))^4)*Log[1 + E2/E1])/
    (27*(E2/E1)^3*(E2^(-1))^5) + (16*(-1 + (E2^(-1))^3)*Log[2]*
     Log[1 - E2^(-1)])/(9*delta*(E2/E1)^3*(E2^(-1))^6) - 
   (4*(48 + 64*delta + 24/E2 + (24*delta)/E2 + (24*(E2/E1))/E2 + 
      (24*delta*(E2/E1))/E2 + 24*delta*(E2^(-1))^2 + 
      24*delta*(E2/E1)^2*(E2^(-1))^2 + 19*delta*(E2^(-1))^3 + 
      19*delta*(E2/E1)^3*(E2^(-1))^3 - 48*Log[2])*Log[E2^(-1)])/
    (27*delta*(E2/E1)^3*(E2^(-1))^6) - 
   (32*(delta + (E2/E1)^3*(E2^(-1))^3 + delta*(E2/E1)^3*(E2^(-1))^3)*
     Log[E2/E1]*Log[E2^(-1)])/(9*delta*(E2/E1)^3*(E2^(-1))^6) - 
   (16*(2*delta + (E2^(-1))^3 + delta*(E2^(-1))^3 + (E2/E1)^3*(E2^(-1))^3 + 
      delta*(E2/E1)^3*(E2^(-1))^3)*Log[E2^(-1)]^2)/
    (9*delta*(E2/E1)^3*(E2^(-1))^6) + 
   (16*(6 + 8*delta + 6/E2 + (3*delta)/E2 + 3*delta*(E2^(-1))^2 + 
      3*delta*(E2/E1)^2*(E2^(-1))^2 + 8*delta*(E2^(-1))^3 + 
      3*delta*(E2/E1)^2*(E2^(-1))^5 - 3*Log[2] - 3*(E2^(-1))^3*Log[2])*
     Log[1 + E2^(-1)])/(27*delta*(E2/E1)^3*(E2^(-1))^6) + 
   (16*(1 + (E2^(-1))^3)*Log[E2/E1]*Log[1 + E2^(-1)])/
    (9*(E2/E1)^3*(E2^(-1))^6) - 
   (8*(1 + delta + (E2^(-1))^3 + delta*(E2^(-1))^3)*Log[1 + E2^(-1)]^2)/
    (9*delta*(E2/E1)^3*(E2^(-1))^6) + (16*(-1 + (E2/E1)^3*(E2^(-1))^3)*Log[2]*
     Log[1 - E2/E1/E2])/(9*delta*(E2/E1)^3*(E2^(-1))^6) + 
   (16*(-1 + (E2/E1)^3*(E2^(-1))^3)*Log[E2^(-1)]*Log[1 - E2/E1/E2])/
    (9*delta*(E2/E1)^3*(E2^(-1))^6) + 
   (8*(-1 - (E2^(-1))^3 + (E2/E1)^3*(E2^(-1))^3 + (E2/E1)^3*(E2^(-1))^6)*
     Log[1 + E2^(-1)]*Log[1 - E2/E1/E2])/(9*(E2/E1)^3*(E2^(-1))^6) + 
   (16*(6 + 8*delta + (6*(E2/E1))/E2 + (3*delta*(E2/E1))/E2 + 
      3*delta*(E2^(-1))^2 + 3*delta*(E2/E1)^2*(E2^(-1))^2 + 
      8*delta*(E2/E1)^3*(E2^(-1))^3 + 3*delta*(E2/E1)^3*(E2^(-1))^5 - 
      3*Log[2] - 3*(E2/E1)^3*(E2^(-1))^3*Log[2])*Log[1 + E2/E1/E2])/
    (27*delta*(E2/E1)^3*(E2^(-1))^6) + 
   (16*(1 + 2*delta + (E2/E1)^3*(E2^(-1))^3 + 2*delta*(E2/E1)^3*(E2^(-1))^3)*
     Log[E2^(-1)]*Log[1 + E2/E1/E2])/(9*delta*(E2/E1)^3*(E2^(-1))^6) - 
   (8*(1 + (E2^(-1))^3 + (E2/E1)^3*(E2^(-1))^3 + (E2/E1)^3*(E2^(-1))^6)*
     Log[1 + E2^(-1)]*Log[1 + E2/E1/E2])/(9*(E2/E1)^3*(E2^(-1))^6) - 
   (8*(1 + delta + (E2/E1)^3*(E2^(-1))^3 + delta*(E2/E1)^3*(E2^(-1))^3)*
     Log[1 + E2/E1/E2]^2)/(9*delta*(E2/E1)^3*(E2^(-1))^6) - 
   (16*(-1 + (E2/E1)^3)*PolyLog[2, -(E2/E1)])/(9*(E2/E1)^3*(E2^(-1))^3) + 
   (8*(-1 + (E2^(-1))^3 - (E2/E1)^3*(E2^(-1))^3 + (E2/E1)^3*(E2^(-1))^6)*
     (-(Log[1 + E2/E1]*Log[1 - E2^(-1)]) + Log[1 + E2/E1]*Log[1 + E2/E1/E2] - 
      PolyLog[2, (1 - (E2^(-1))^(-1))^(-1)] + 
      PolyLog[2, (1 + E2/E1)/(1 - (E2^(-1))^(-1))]))/
    (9*(E2/E1)^3*(E2^(-1))^6) - (16*(-1 + (E2^(-1))^3)*
     (Pi^2/12 - Log[2]^2/2 + Log[2]*Log[1 - E2^(-1)] - 
      PolyLog[2, (1 - E2^(-1))/2]))/(9*delta*(E2/E1)^3*(E2^(-1))^6) - 
   (8*(-1 - (E2^(-1))^3 + (E2/E1)^3*(E2^(-1))^3 + (E2/E1)^3*(E2^(-1))^6)*
     (Log[1 + (E2^(-1))^(-1)]*Log[1 - E2/E1/E2] - 
      PolyLog[2, (E2/E1 - (E2^(-1))^(-1))/(-1 - (E2^(-1))^(-1))] + 
      PolyLog[2, -(1/((-1 - (E2^(-1))^(-1))/E2))]))/
    (9*(E2/E1)^3*(E2^(-1))^6) - (32*(delta + (E2^(-1))^3 + delta*(E2^(-1))^3)*
     PolyLog[2, -E2^(-1)])/(9*delta*(E2/E1)^3*(E2^(-1))^6) + 
   (16*(1 + 2*delta + (E2^(-1))^3 + 2*delta*(E2^(-1))^3)*
     (Log[E2^(-1)]*Log[1 + E2^(-1)] + PolyLog[2, -E2^(-1)]))/
    (9*delta*(E2/E1)^3*(E2^(-1))^6) + 
   (16*(-1 + (E2^(-1))^3)*(Log[1 - E2^(-1)]*Log[E2^(-1)] + 
      PolyLog[2, E2^(-1)]))/(9*delta*(E2/E1)^3*(E2^(-1))^6) - 
   (16*(delta + 2*(E2/E1)^3*(E2^(-1))^3 + delta*(E2/E1)^3*(E2^(-1))^3)*
     PolyLog[2, -(E2/E1/E2)])/(9*delta*(E2/E1)^3*(E2^(-1))^6) - 
   (8*(-2 - 3*delta + delta*(E2^(-1))^3 - 2*(E2/E1)^3*(E2^(-1))^3 - 
      3*delta*(E2/E1)^3*(E2^(-1))^3 + delta*(E2/E1)^3*(E2^(-1))^6)*
     (Log[E2/E1]*Log[1 + E2/E1/E2] + PolyLog[2, -(E2/E1/E2)]))/
    (9*delta*(E2/E1)^3*(E2^(-1))^6) + 
   (8*(-2 - delta - delta*(E2^(-1))^3 + 2*(E2/E1)^3*(E2^(-1))^3 + 
      delta*(E2/E1)^3*(E2^(-1))^3 + delta*(E2/E1)^3*(E2^(-1))^6)*
     (Log[E2/E1]*Log[1 - E2/E1/E2] + PolyLog[2, E2/E1/E2]))/
    (9*delta*(E2/E1)^3*(E2^(-1))^6) - 
   (16*(-1 + (E2/E1)^3*(E2^(-1))^3)*(Pi^2/12 - Log[2]^2/2 + 
      Log[2]*Log[1 - E2/E1/E2] - PolyLog[2, -1/2*(E2/E1 - (E2^(-1))^(-1))/
         E2]))/(9*delta*(E2/E1)^3*(E2^(-1))^6), 
 0 -> (-4*(-450*E1 - 954*delta*E1 - 504*delta^2*E1 - 242*E1^3 - 
      579*delta*E1^3 - 260*delta^2*E1^3 - 450*E2 - 954*delta*E2 - 
      504*delta^2*E2 + 234*E1*E2 + 522*delta*E1*E2 + 288*delta^2*E1*E2 - 
      240*E1^2*E2 - 684*delta*E1^2*E2 - 444*delta^2*E1^2*E2 + 
      504*delta*E1^3*E2 + 504*delta^2*E1^3*E2 - 240*E1*E2^2 - 
      684*delta*E1*E2^2 - 444*delta^2*E1*E2^2 + 504*delta*E1^3*E2^2 + 
      504*delta^2*E1^3*E2^2 - 242*E2^3 - 579*delta*E2^3 - 260*delta^2*E2^3 + 
      504*delta*E1*E2^3 + 504*delta^2*E1*E2^3 + 504*delta*E1^2*E2^3 + 
      504*delta^2*E1^2*E2^3 + 1008*E1^3*E2^3 + 1744*delta*E1^3*E2^3 + 
      736*delta^2*E1^3*E2^3))/(243*(1 + delta)) + 
   ((-300*delta^2 - 492*delta^3 - 192*delta^4 - 48*delta^2*E1 - 
      72*delta^3*E1 - 24*delta^4*E1 - 72*delta^3*E1^2 - 72*delta^4*E1^2 - 
      147*delta^2*E1^3 - 192*delta^3*E1^3 - 26*delta^4*E1^3 - 72*delta^3*E2 - 
      72*delta^4*E2 - 24*delta*E1^3*E2 - 24*delta^2*E1^3*E2 + 
      24*delta^3*E1^3*E2 + 24*delta^4*E1^3*E2 - 72*delta^3*E2^2 - 
      72*delta^4*E2^2 - 120*delta*E1^3*E2^2 - 216*delta^2*E1^3*E2^2 - 
      72*delta^3*E1^3*E2^2 + 24*delta^4*E1^3*E2^2 - 95*delta^2*E2^3 - 
      268*delta^3*E2^3 - 154*delta^4*E2^3 - 24*delta*E1*E2^3 - 
      24*delta^2*E1*E2^3 + 24*delta^3*E1*E2^3 + 24*delta^4*E1*E2^3 - 
      120*delta*E1^2*E2^3 - 360*delta^2*E1^2*E2^3 - 264*delta^3*E1^2*E2^3 - 
      24*delta^4*E1^2*E2^3 - 48*E1^3*E2^3 - 112*delta*E1^3*E2^3 - 
      16*delta^2*E1^3*E2^3 + 112*delta^3*E1^3*E2^3 + 64*delta^4*E1^3*E2^3)*
     Pi^2)/(162*delta^2*(1 + delta)) + 
   (32*E1*E2*(3*delta + 8*delta*E1^2 + 8*delta*E2^2 + 16*E1^2*E2^2 + 
      14*delta*E1^2*E2^2)*Log[2])/(27*delta) - 
   (8*(-3*delta^2 - E1^3*E2^3 + delta^2*E1^3*E2^3)*Pi^2*Log[2])/
    (27*delta^2) - (32*E1*E2*(3*delta*E1^2 + 3*delta*E2^2 + 6*E1^2*E2^2 + 
      8*delta*E1^2*E2^2)*Log[2]^2)/(27*delta^2) + 
   (64*E1^3*E2^3*Log[2]^3)/(27*delta^2) - 
   (16*(-1 + E1)*E2*(3*delta + 3*delta*E1 + 3*delta*E1^2 + 8*delta*E2^2 + 
      5*delta*E1*E2^2 + 6*E1^2*E2^2 + 8*delta*E1^2*E2^2)*Log[2]*Log[-1 + E1])/
    (27*delta) + (16*(-1 + E1)*(1 + E1 + E1^2)*E2^3*Log[2]^2*Log[-1 + E1])/
    (9*delta) + (8*(1 + E1)*E2*(13 + 16*delta - 13*E1 - 10*delta*E1 + 
      16*delta*E1^2 + 28*delta*E2^2 - 12*delta*E1*E2^2 + 32*E1^2*E2^2 + 
      28*delta*E1^2*E2^2)*Log[1 + E1])/27 - 
   (4*(-4*delta - 3*delta^2 + 2*delta*E1^3 - 3*delta^2*E1^3 - 5*E2^3 - 
      6*delta*E2^3 + delta^2*E2^3 - E1^3*E2^3 - 4*delta*E1^3*E2^3 + 
      delta^2*E1^3*E2^3)*Pi^2*Log[1 + E1])/(27*delta) - 
   (16*(1 + E1)*E2*(3*delta - 3*delta*E1 + 3*delta*E1^2 + 8*delta*E2^2 - 
      5*delta*E1*E2^2 + 6*E1^2*E2^2 + 8*delta*E1^2*E2^2)*Log[2]*Log[1 + E1])/
    (27*delta) + (16*(1 + E1)*(1 - E1 + E1^2)*E2^3*Log[2]^2*Log[1 + E1])/
    (9*delta) + (16*(-1 + E1)*E2*(3*delta + 3*delta*E1 + 3*delta*E1^2 + 
      8*delta*E2^2 + 5*delta*E1*E2^2 + 6*E1^2*E2^2 + 8*delta*E1^2*E2^2)*
     Log[-1 + E1]*Log[1 + E1])/(27*delta) + 
   (16*(-1 + E1)*(1 + E1 + E1^2)*E2^3*Log[2]*Log[-1 + E1]*Log[1 + E1])/9 - 
   (2*(-12*delta*E1 - 13*delta*E1^3 + 12*delta*E2 + 12*delta^2*E2 + 
      24*delta*E1^3*E2 + 12*delta^2*E1^3*E2 + 12*delta*E1^3*E2^2 + 
      13*delta*E2^3 + 32*delta^2*E2^3 + 24*delta*E1*E2^3 + 
      12*delta^2*E1*E2^3 + 12*delta*E1^2*E2^3 + 12*delta^2*E1^2*E2^3 + 
      48*E1^3*E2^3 + 88*delta*E1^3*E2^3 + 32*delta^2*E1^3*E2^3)*
     Log[1 + E1]^2)/(27*delta) + (16*E2^3*Log[2]*Log[1 + E1]^2)/9 - 
   (4*(-1 + E1)*(1 + E1 + E1^2)*(delta + 4*E2^3 + 3*delta*E2^3)*Log[-1 + E1]*
     Log[1 + E1]^2)/(9*delta) + 
   (4*(delta + delta*E1^3 - 4*E2^3 - 3*delta*E2^3 + 2*delta^2*E2^3 + 
      12*E1^3*E2^3 + 13*delta*E1^3*E2^3 + 2*delta^2*E1^3*E2^3)*Log[1 + E1]^3)/
    (27*delta) + (4*(E1 - E2)*(-12 - 13*E1^2 - 13*E1*E2 - 13*E2^2 + 
      12*E1^2*E2^2)*Log[1 + E1]*Log[E1 - E2])/27 - 
   (16*E1*(-1 + E2)*(3*delta + 8*delta*E1^2 + 3*delta*E2 + 5*delta*E1^2*E2 + 
      3*delta*E2^2 + 6*E1^2*E2^2 + 8*delta*E1^2*E2^2)*Log[2]*Log[-1 + E2])/
    (27*delta) + (16*E1^3*(-1 + E2)*(1 + E2 + E2^2)*Log[2]^2*Log[-1 + E2])/
    (9*delta) + (16*E1^3*(-1 + E2)*(1 + E2 + E2^2)*Log[2]*Log[1 + E1]*
     Log[-1 + E2])/9 + (4*(1 + delta - 3*E1^3 + delta*E1^3)*(-1 + E2)*
     (1 + E2 + E2^2)*Log[1 + E1]^2*Log[-1 + E2])/9 + 
   (8*E1*(1 + E2)*(13 + 16*delta + 28*delta*E1^2 - 13*E2 - 10*delta*E2 - 
      12*delta*E1^2*E2 + 16*delta*E2^2 + 32*E1^2*E2^2 + 28*delta*E1^2*E2^2)*
     Log[1 + E2])/27 - (4*(-3*delta^2 - 5*E1^3 - 4*delta*E1^3 + 
      delta^2*E1^3 - 3*delta^2*E2^3 - E1^3*E2^3 + delta^2*E1^3*E2^3)*Pi^2*
     Log[1 + E2])/(27*delta) - 
   (16*E1*(1 + E2)*(3*delta + 8*delta*E1^2 - 3*delta*E2 - 5*delta*E1^2*E2 + 
      3*delta*E2^2 + 6*E1^2*E2^2 + 8*delta*E1^2*E2^2)*Log[2]*Log[1 + E2])/
    (27*delta) + (16*E1^3*(1 + E2)*(1 - E2 + E2^2)*Log[2]^2*Log[1 + E2])/
    (9*delta) - (4*(-1 + E1)*(25 + 16*delta + 13*E1 + 10*delta*E1 + 13*E1^2 + 
      16*delta*E1^2 + 6*delta*E2 + 6*delta*E1*E2 + 6*delta*E1^2*E2 + 
      6*delta*E2^2 + 6*delta*E1*E2^2 + 6*delta*E1^2*E2^2 + 16*delta*E2^3 + 
      10*delta*E1*E2^3 + 12*E1^2*E2^3 + 16*delta*E1^2*E2^3)*Log[-1 + E1]*
     Log[1 + E2])/27 + (16*(-1 + E1)*(1 + E1 + E1^2)*E2^3*Log[2]*Log[-1 + E1]*
     Log[1 + E2])/9 - (4*(1 + E1)*(25 + 16*delta - 13*E1 - 10*delta*E1 + 
      13*E1^2 + 16*delta*E1^2 + 6*delta*E2 - 6*delta*E1*E2 + 
      6*delta*E1^2*E2 + 6*delta*E2^2 - 6*delta*E1*E2^2 + 6*delta*E1^2*E2^2 + 
      16*delta*E2^3 - 10*delta*E1*E2^3 + 12*E1^2*E2^3 + 16*delta*E1^2*E2^3)*
     Log[1 + E1]*Log[1 + E2])/27 + (16*(E1 + E2)*(E1^2 - E1*E2 + E2^2)*Log[2]*
     Log[1 + E1]*Log[1 + E2])/9 - (16*(-1 + E1)*(1 + E1 + E1^2)*(-1 + E2)*
     (1 + E2 + E2^2)*Log[-1 + E1]*Log[1 + E1]*Log[1 + E2])/9 + 
   (4/9 + (4*delta)/9 - (4*E1^3)/9 + (4*delta*E1^3)/9 - (4*E2^3)/3 + 
     (4*delta*E2^3)/9 + (4*E1^3*E2^3)/3 + (4*delta*E1^3*E2^3)/9)*
    Log[1 + E1]^2*Log[1 + E2] - 
   (4*(E1 - E2)*(-12 - 13*E1^2 - 13*E1*E2 - 13*E2^2 + 12*E1^2*E2^2)*
     Log[E1 - E2]*Log[1 + E2])/27 + 
   (16*E1*(-1 + E2)*(3*delta + 8*delta*E1^2 + 3*delta*E2 + 5*delta*E1^2*E2 + 
      3*delta*E2^2 + 6*E1^2*E2^2 + 8*delta*E1^2*E2^2)*Log[-1 + E2]*
     Log[1 + E2])/(27*delta) + (16*E1^3*(-1 + E2)*(1 + E2 + E2^2)*Log[2]*
     Log[-1 + E2]*Log[1 + E2])/9 - (16*E1^3*(-1 + E2)*(1 + E2 + E2^2)*
     Log[1 + E1]*Log[-1 + E2]*Log[1 + E2])/9 - 
   (8*E1*(3*delta^2 + 8*delta^2*E1^2 + 6*delta*E1^2*E2 + 3*delta^2*E1^2*E2 + 
      6*delta*E1^2*E2^2 + 3*delta^2*E1^2*E2^2 + 6*delta*E2^3 + 
      3*delta^2*E2^3 + 12*E1^2*E2^3 + 22*delta*E1^2*E2^3 + 
      8*delta^2*E1^2*E2^3)*Log[1 + E2]^2)/(27*delta) + 
   (16*E1^3*Log[2]*Log[1 + E2]^2)/9 + 
   (4*(-1 + E1)*(1 + E1 + E1^2)*(2 + delta + delta*E2^3)*Log[-1 + E1]*
     Log[1 + E2]^2)/9 + (8/9 + (4*delta)/9 - (8*E1^3)/9 + (4*delta*E1^3)/9 + 
     (4*delta*E2^3)/9 + (16*E1^3*E2^3)/9 + (4*delta*E1^3*E2^3)/9)*Log[1 + E1]*
    Log[1 + E2]^2 - (16*(1 + delta)*E1^3*(-1 + E2)*(1 + E2 + E2^2)*
     Log[-1 + E2]*Log[1 + E2]^2)/(9*delta) + 
   (8*E1^3*(-2 - 2*delta + delta^2 + 6*E2^3 + 6*delta*E2^3 + delta^2*E2^3)*
     Log[1 + E2]^3)/(27*delta) + 
   (8*(E1 + E2)*(-75 - 84*delta - 40*E1^2 - 74*delta*E1^2 + 40*E1*E2 + 
      17*delta*E1*E2 - 40*E2^2 - 74*delta*E2^2 + 48*delta*E1^2*E2^2)*
     Log[E1 + E2])/81 + (-16/27 + (16*E1^3)/27 - (8*delta*E1^3)/27 + 
     (16*E2^3)/27 + (8*delta*E2^3)/27 - (16*E1^3*E2^3)/27)*Pi^2*
    Log[E1 + E2] + (4*(-1 + E1)*(25 + 16*delta + 13*E1 + 10*delta*E1 + 
      13*E1^2 + 16*delta*E1^2 + 6*delta*E2 + 6*delta*E1*E2 + 
      6*delta*E1^2*E2 + 6*delta*E2^2 + 6*delta*E1*E2^2 + 6*delta*E1^2*E2^2 + 
      16*delta*E2^3 + 10*delta*E1*E2^3 + 12*E1^2*E2^3 + 16*delta*E1^2*E2^3)*
     Log[-1 + E1]*Log[E1 + E2])/27 - 
   (4*(1 + E1)*(-25 - 16*delta + 13*E1 + 10*delta*E1 - 13*E1^2 - 
      16*delta*E1^2 + 6*delta*E2 - 6*delta*E1*E2 + 6*delta*E1^2*E2 - 
      6*delta*E2^2 + 6*delta*E1*E2^2 - 6*delta*E1^2*E2^2 + 16*delta*E2^3 - 
      10*delta*E1*E2^3 + 12*E1^2*E2^3 + 16*delta*E1^2*E2^3)*Log[1 + E1]*
     Log[E1 + E2])/27 - (8*(-1 + E1)*(1 + E1 + E1^2)*(1 + E2)*(1 - E2 + E2^2)*
     Log[-1 + E1]*Log[1 + E1]*Log[E1 + E2])/9 + 
   (8*(1 + E1)*(1 - E1 + E1^2)*(-1 + E2)*(1 + E2 + E2^2)*Log[1 + E1]^2*
     Log[E1 + E2])/9 - (8*(1 + delta - 3*E1^3 + delta*E1^3)*(-1 + E2)*
     (1 + E2 + E2^2)*Log[1 + E1]*Log[-1 + E2]*Log[E1 + E2])/9 - 
   (4*(E1 + E2)*(-12 - 13*E1^2 + 13*E1*E2 - 13*E2^2 + 12*E1^2*E2^2)*
     Log[1 + E2]*Log[E1 + E2])/27 + (8*(-1 + E1)*(1 + E1 + E1^2)*
     (-2 + delta + 2*E2^3 + delta*E2^3)*Log[-1 + E1]*Log[1 + E2]*
     Log[E1 + E2])/9 - (8*(-1 + E1)*(1 + E1 + E1^2)*(1 + E2)*(1 - E2 + E2^2)*
     Log[1 + E1]*Log[1 + E2]*Log[E1 + E2])/9 + 
   ((-8*E1)/9 + (8*delta*E1)/9 - (26*E1^3)/27 - (4*delta*E1^3)/9 + (8*E2)/9 + 
     (8*delta*E2)/3 - (8*E1^3*E2^2)/9 - (8*delta*E1^3*E2^2)/3 + 
     (26*E2^3)/27 + (116*delta*E2^3)/27 + (8*E1^2*E2^3)/9 - 
     (8*delta*E1^2*E2^3)/9)*Log[E1 + E2]^2 - 
   (4*(-1 + E1)*(1 + E1 + E1^2)*(-1 + 3*delta + 3*E2^3 + 3*delta*E2^3)*
     Log[-1 + E1]*Log[E1 + E2]^2)/9 + 
   (-4/3 - (4*delta)/3 + (20*E1^3)/9 - (4*delta*E1^3)/3 - (4*E2^3)/9 + 
     (4*delta*E2^3)/3 - (4*E1^3*E2^3)/9 + (4*delta*E1^3*E2^3)/3)*Log[1 + E1]*
    Log[E1 + E2]^2 + (4*(1 + delta - 3*E1^3 + delta*E1^3)*(-1 + E2)*
     (1 + E2 + E2^2)*Log[-1 + E2]*Log[E1 + E2]^2)/9 - 
   (4*(-1 + E1)*(1 + E1 + E1^2)*(-3 + delta + E2^3 + delta*E2^3)*Log[1 + E2]*
     Log[E1 + E2]^2)/9 + (32/27 - (32*E1^3)/27 + (16*delta*E1^3)/9 - 
     (32*E2^3)/27 - (16*delta*E2^3)/9 + (32*E1^3*E2^3)/27)*Log[E1 + E2]^3 - 
   (16*(-1 + E1)*E2*(3*delta + 3*delta*E1 + 3*delta*E1^2 + 8*delta*E2^2 + 
      5*delta*E1*E2^2 + 6*E1^2*E2^2 + 8*delta*E1^2*E2^2)*
     PolyLog[2, 2/(1 + E1)])/(27*delta) - 
   (32*E2^3*Log[2]*PolyLog[2, 2/(1 + E1)])/(9*delta) + 
   (16*(-delta + 2*E1^3 + delta*E1^3)*E2^3*Log[1 + E1]*
     PolyLog[2, 2/(1 + E1)])/(9*delta) - 
   (16*(-1 + E2)*(1 + E2 + E2^2)*Log[1 + E2]*PolyLog[2, 2/(1 + E1)])/9 + 
   (16*(-1 + E1*E2)*(1 + E1*E2 + E1^2*E2^2)*Log[E1 + E2]*
     PolyLog[2, 2/(1 + E1)])/9 - (8*(-1 + E1)*(1 + E1 + E1^2)*(-1 + E2)*
     (1 + E2 + E2^2)*Log[1 + E1]*PolyLog[2, (-1 + E2)/(-1 + E1)])/9 + 
   (8*(-1 + E1)*(1 + E1 + E1^2)*(-1 + E2)*(1 + E2 + E2^2)*Log[1 + E2]*
     PolyLog[2, (-1 + E2)/(-1 + E1)])/9 - 
   (16*E1*(-1 + E2)*(3*delta + 8*delta*E1^2 + 3*delta*E2 + 5*delta*E1^2*E2 + 
      3*delta*E2^2 + 6*E1^2*E2^2 + 8*delta*E1^2*E2^2)*PolyLog[2, 2/(1 + E2)])/
    (27*delta) - (32*E1^3*Log[2]*PolyLog[2, 2/(1 + E2)])/(9*delta) - 
   (16*(-1 + E1)*(1 + E1 + E1^2)*Log[1 + E1]*PolyLog[2, 2/(1 + E2)])/9 + 
   (16*E1^3*(-delta + 2*E2^3 + delta*E2^3)*Log[1 + E2]*
     PolyLog[2, 2/(1 + E2)])/(9*delta) + 
   (16*(-1 + E1*E2)*(1 + E1*E2 + E1^2*E2^2)*Log[E1 + E2]*
     PolyLog[2, 2/(1 + E2)])/9 - 
   (4*(E1 - E2)*(-12 - 13*E1^2 - 13*E1*E2 - 13*E2^2 + 12*E1^2*E2^2)*
     PolyLog[2, (1 + E2)/(1 + E1)])/27 + 
   (8*(1 + E1)*(1 - E1 + E1^2)*(1 + E2)*(1 - E2 + E2^2)*Log[1 + E1]*
     PolyLog[2, (1 + E2)/(1 + E1)])/9 - 
   (8*(1 + E1)*(1 - E1 + E1^2)*(1 + E2)*(1 - E2 + E2^2)*Log[1 + E2]*
     PolyLog[2, (1 + E2)/(1 + E1)])/9 + 
   (4*(-1 + E2)*(25 + 16*delta + 6*delta*E1 + 6*delta*E1^2 + 16*delta*E1^3 + 
      13*E2 + 10*delta*E2 + 6*delta*E1*E2 + 6*delta*E1^2*E2 + 
      10*delta*E1^3*E2 + 13*E2^2 + 16*delta*E2^2 + 6*delta*E1*E2^2 + 
      6*delta*E1^2*E2^2 + 12*E1^3*E2^2 + 16*delta*E1^3*E2^2)*
     PolyLog[2, (-1 + E2)/(E1 + E2)])/27 - 
   (8*(1 + E1)*(1 - E1 + E1^2)*(-1 + E2)*(1 + E2 + E2^2)*Log[1 + E1]*
     PolyLog[2, (-1 + E2)/(E1 + E2)])/9 - 
   (8*(1 + E1)*(1 - E1 + E1^2)*(-1 + E2)*(1 + E2 + E2^2)*Log[1 + E2]*
     PolyLog[2, (-1 + E2)/(E1 + E2)])/9 - 
   (16*delta*(1 + E1)*(1 - E1 + E1^2)*(-1 + E2)*(1 + E2 + E2^2)*Log[E1 + E2]*
     PolyLog[2, (-1 + E2)/(E1 + E2)])/9 - 
   (4*(-1 + E1)*(25 + 16*delta + 13*E1 + 10*delta*E1 + 13*E1^2 + 
      16*delta*E1^2 + 6*delta*E2 + 6*delta*E1*E2 + 6*delta*E1^2*E2 + 
      6*delta*E2^2 + 6*delta*E1*E2^2 + 6*delta*E1^2*E2^2 + 16*delta*E2^3 + 
      10*delta*E1*E2^3 + 12*E1^2*E2^3 + 16*delta*E1^2*E2^3)*
     PolyLog[2, (1 + E2)/(E1 + E2)])/27 + 
   (8*(-1 + E1)*(1 + E1 + E1^2)*(1 + E2)*(1 - E2 + E2^2)*Log[1 + E1]*
     PolyLog[2, (1 + E2)/(E1 + E2)])/9 + 
   (8*(-1 + E1)*(1 + E1 + E1^2)*(1 + E2)*(1 - E2 + E2^2)*Log[1 + E2]*
     PolyLog[2, (1 + E2)/(E1 + E2)])/9 + 
   (16*delta*(-1 + E1)*(1 + E1 + E1^2)*(1 + E2)*(1 - E2 + E2^2)*Log[E1 + E2]*
     PolyLog[2, (1 + E2)/(E1 + E2)])/9 + 
   (16*(-delta + 2*E2^3 + 2*E1^3*E2^3 + delta*E1^3*E2^3)*
     PolyLog[3, 2/(1 + E1)])/(9*delta) - 
   (8*(-1 + E1)*(1 + E1 + E1^2)*(delta + 2*E2^3 + delta*E2^3)*
     PolyLog[3, (-1 + E1)/(1 + E1)])/(9*delta) + 
   (8*(-1 + E1)*(1 + E1 + E1^2)*(-1 + E2)*(1 + E2 + E2^2)*
     PolyLog[3, (-1 + E2)/(-1 + E1)])/9 + 
   (16*(-delta + 2*E1^3 + 2*E1^3*E2^3 + delta*E1^3*E2^3)*
     PolyLog[3, 2/(1 + E2)])/(9*delta) - 
   (8*(delta + 2*E1^3 + delta*E1^3)*(-1 + E2)*(1 + E2 + E2^2)*
     PolyLog[3, (-1 + E2)/(1 + E2)])/(9*delta) - 
   (8*(-1 + E1)*(1 + E1 + E1^2)*(-1 + E2)*(1 + E2 + E2^2)*
     PolyLog[3, ((-1 + E1)*(-1 + E2))/((1 + E1)*(1 + E2))])/9 + 
   (8/3 + (8*E1^3)/9 + (8*E2^3)/9 + (8*E1^3*E2^3)/3)*
    PolyLog[3, (1 + E2)/(1 + E1)] - (8*(-1 + E1)*(1 + E1 + E1^2)*
     (-1 + delta + 3*E2^3 + delta*E2^3)*PolyLog[3, (-1 + E1)/(E1 + E2)])/9 + 
   (-8/3 - (8*delta)/9 + (8*E1^3)/3 - (8*delta*E1^3)/9 + (8*E2^3)/9 + 
     (8*delta*E2^3)/9 - (8*E1^3*E2^3)/9 + (8*delta*E1^3*E2^3)/9)*
    PolyLog[3, (1 + E1)/(E1 + E2)] - (8*(-1 + delta + 3*E1^3 + delta*E1^3)*
     (-1 + E2)*(1 + E2 + E2^2)*PolyLog[3, (-1 + E2)/(E1 + E2)])/9 + 
   (-8/3 - (8*delta)/9 + (8*E1^3)/9 + (8*delta*E1^3)/9 + (8*E2^3)/3 - 
     (8*delta*E2^3)/9 - (8*E1^3*E2^3)/9 + (8*delta*E1^3*E2^3)/9)*
    PolyLog[3, (1 + E2)/(E1 + E2)] - (16*(-1 + E1*E2)*(1 + E1*E2 + E1^2*E2^2)*
     PolyLog[3, (2*(E1 + E2))/((1 + E1)*(1 + E2))])/9 - 
   (8*(-1 + E1)*(1 + E1 + E1^2)*(-1 + E2)*(1 + E2 + E2^2)*
     PolyLog[3, (-1 + E2^2)/(-1 + E1^2)])/9 + 
   (8*(9*delta^2 + 9*delta^3 + delta*E1^3 - 9*delta^2*E1^3 - 3*delta^3*E1^3 + 
      2*delta^4*E1^3 + delta*E2^3 - 9*delta^2*E2^3 - 3*delta^3*E2^3 + 
      2*delta^4*E2^3 + 26*E1^3*E2^3 + 38*delta*E1^3*E2^3 + 
      33*delta^2*E1^3*E2^3 + 25*delta^3*E1^3*E2^3 + 4*delta^4*E1^3*E2^3)*
     Zeta[3])/(27*delta^2*(1 + delta))|>


==> anc/mixed_masters.m <==
(* Mixed (+-) canonical master integrals, in the order f_1,...,f_7 of Section 4.
In a fresh Wolfram kernel: mixed = Get["mixed_masters.m"]; mixed[-1][[3]]
returns the coefficient of ep^(-1) of f_3. Integer keys -2,...,1 give
the Laurent coefficients through weight three, with p=1 in the paper's loop
measure convention (the Euler normalization is already included).
u=E2/E1 and v=p/E2; displayed branch: 0<u<1, 0<v<1.
GPL[{a1,...,an},z] denotes the formal Goncharov polylogarithm G(a1,...,an;z)
in the convention of Section 6. For general p, multiply the series by
p^(-2 (1+delta) ep) at fixed u,v. The separate time-transform Gamma
factors entering the physical SK sum are not included in the master basis. *)
<|-2 -> {2, 2/(1 + delta), -2/(1 + delta), 0, 0, 
   -2/(1 + delta) + (2*delta)/(1 + delta), 0}, 
 -1 -> {4*delta*EulerGamma - delta*GPL[{-1}, v] - 
    (delta*GPL[{-1}, v])/(1 + delta) - (delta^2*GPL[{-1}, v])/(1 + delta) + 
    2*delta*GPL[{0}, u] + 4*delta*GPL[{0}, v] - delta*GPL[{1}, v] + 
    (delta*GPL[{1}, v])/(1 + delta) + (delta^2*GPL[{1}, v])/(1 + delta) - 
    delta*GPL[{-v^(-1)}, u] - (delta*GPL[{-v^(-1)}, u])/(1 + delta) - 
    (delta^2*GPL[{-v^(-1)}, u])/(1 + delta) - delta*GPL[{v^(-1)}, u] + 
    (delta*GPL[{v^(-1)}, u])/(1 + delta) + (delta^2*GPL[{v^(-1)}, u])/
     (1 + delta) - 4*Log[2], (4*delta*EulerGamma)/(1 + delta) + 
    (4*GPL[{0}, u])/(1 + delta) + (4*delta*GPL[{0}, u])/(1 + delta) + 
    4*GPL[{0}, v] - 2*GPL[{-v^(-1)}, u] - (2*GPL[{-v^(-1)}, u])/(1 + delta) - 
    (2*delta*GPL[{-v^(-1)}, u])/(1 + delta) + 2*GPL[{v^(-1)}, u] - 
    (2*GPL[{v^(-1)}, u])/(1 + delta) - (2*delta*GPL[{v^(-1)}, u])/
     (1 + delta), (-4*delta*EulerGamma)/(1 + delta) + 2*GPL[{-1}, v] + 
    (2*GPL[{-1}, v])/(1 + delta) + (2*delta*GPL[{-1}, v])/(1 + delta) - 
    (4*GPL[{0}, v])/(1 + delta) - (4*delta*GPL[{0}, v])/(1 + delta) - 
    2*GPL[{1}, v] + (2*GPL[{1}, v])/(1 + delta) + 
    (2*delta*GPL[{1}, v])/(1 + delta), 0, 0, 
   2*delta*(-2/(1 + delta) + (2*delta)/(1 + delta))*EulerGamma - 
    delta*GPL[{-1}, v] - (delta*GPL[{-1}, v])/(1 + delta) - 
    (delta^2*GPL[{-1}, v])/(1 + delta) + (2*delta*GPL[{0}, u])/(1 + delta) + 
    (2*delta^2*GPL[{0}, u])/(1 + delta) + (4*delta*GPL[{0}, v])/(1 + delta) + 
    (4*delta^2*GPL[{0}, v])/(1 + delta) + delta*GPL[{1}, v] - 
    (delta*GPL[{1}, v])/(1 + delta) - (delta^2*GPL[{1}, v])/(1 + delta) - 
    delta*GPL[{-v^(-1)}, u] - (delta*GPL[{-v^(-1)}, u])/(1 + delta) - 
    (delta^2*GPL[{-v^(-1)}, u])/(1 + delta) + delta*GPL[{v^(-1)}, u] - 
    (delta*GPL[{v^(-1)}, u])/(1 + delta) - (delta^2*GPL[{v^(-1)}, u])/
     (1 + delta) + 4*Log[2], 0}, 
 0 -> {4*delta^2*EulerGamma^2 + Pi^2/6 - delta^2*GPL[{-1}, v]*GPL[{0}, u] - 
    (delta^2*GPL[{-1}, v]*GPL[{0}, u])/(1 + delta) - 
    (delta^3*GPL[{-1}, v]*GPL[{0}, u])/(1 + delta) + 
    4*delta^2*GPL[{0}, u]*GPL[{0}, v] - delta^2*GPL[{0}, u]*GPL[{1}, v] + 
    (delta^2*GPL[{0}, u]*GPL[{1}, v])/(1 + delta) + 
    (delta^3*GPL[{0}, u]*GPL[{1}, v])/(1 + delta) + 
    delta^2*GPL[{-1}, v]*GPL[{-v^(-1)}, u] + 
    (delta^2*GPL[{-1}, v]*GPL[{-v^(-1)}, u])/(1 + delta) + 
    (delta^3*GPL[{-1}, v]*GPL[{-v^(-1)}, u])/(1 + delta) - 
    2*delta^2*GPL[{0}, v]*GPL[{-v^(-1)}, u] - 
    (2*delta*GPL[{0}, v]*GPL[{-v^(-1)}, u])/(1 + delta) - 
    (4*delta^2*GPL[{0}, v]*GPL[{-v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{0}, v]*GPL[{-v^(-1)}, u])/(1 + delta) - 
    2*delta^2*GPL[{0}, v]*GPL[{v^(-1)}, u] + 
    (2*delta*GPL[{0}, v]*GPL[{v^(-1)}, u])/(1 + delta) + 
    (4*delta^2*GPL[{0}, v]*GPL[{v^(-1)}, u])/(1 + delta) + 
    (2*delta^3*GPL[{0}, v]*GPL[{v^(-1)}, u])/(1 + delta) + 
    delta^2*GPL[{1}, v]*GPL[{v^(-1)}, u] - 
    (delta^2*GPL[{1}, v]*GPL[{v^(-1)}, u])/(1 + delta) - 
    (delta^3*GPL[{1}, v]*GPL[{v^(-1)}, u])/(1 + delta) + 
    delta*GPL[{-1, -1}, v] + delta^2*GPL[{-1, -1}, v] + 
    (delta*GPL[{-1, -1}, v])/(1 + delta) + (2*delta^2*GPL[{-1, -1}, v])/
     (1 + delta) + (delta^3*GPL[{-1, -1}, v])/(1 + delta) - 
    2*delta^2*GPL[{-1, 0}, v] - (2*delta*GPL[{-1, 0}, v])/(1 + delta) - 
    (4*delta^2*GPL[{-1, 0}, v])/(1 + delta) - (2*delta^3*GPL[{-1, 0}, v])/
     (1 + delta) - delta*GPL[{-1, 1}, v] + (delta*GPL[{-1, 1}, v])/
     (1 + delta) + (delta^2*GPL[{-1, 1}, v])/(1 + delta) - 
    2*delta^2*GPL[{0, -1}, v] - (2*delta^2*GPL[{0, -1}, v])/(1 + delta) - 
    (2*delta^3*GPL[{0, -1}, v])/(1 + delta) + 2*delta^2*GPL[{0, 0}, u] + 
    8*delta^2*GPL[{0, 0}, v] - 2*delta^2*GPL[{0, 1}, v] + 
    (2*delta^2*GPL[{0, 1}, v])/(1 + delta) + (2*delta^3*GPL[{0, 1}, v])/
     (1 + delta) - delta^2*GPL[{0, -v^(-1)}, u] - 
    (delta^2*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
    (delta^3*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
    delta^2*GPL[{0, v^(-1)}, u] + (delta^2*GPL[{0, v^(-1)}, u])/(1 + delta) + 
    (delta^3*GPL[{0, v^(-1)}, u])/(1 + delta) - delta*GPL[{1, -1}, v] - 
    (delta*GPL[{1, -1}, v])/(1 + delta) - (delta^2*GPL[{1, -1}, v])/
     (1 + delta) - 2*delta^2*GPL[{1, 0}, v] + (2*delta*GPL[{1, 0}, v])/
     (1 + delta) + (4*delta^2*GPL[{1, 0}, v])/(1 + delta) + 
    (2*delta^3*GPL[{1, 0}, v])/(1 + delta) + delta*GPL[{1, 1}, v] + 
    delta^2*GPL[{1, 1}, v] - (delta*GPL[{1, 1}, v])/(1 + delta) - 
    (2*delta^2*GPL[{1, 1}, v])/(1 + delta) - (delta^3*GPL[{1, 1}, v])/
     (1 + delta) - delta^2*GPL[{-v^(-1), 0}, u] - 
    (2*delta*GPL[{-v^(-1), 0}, u])/(1 + delta) - 
    (3*delta^2*GPL[{-v^(-1), 0}, u])/(1 + delta) - 
    (delta^3*GPL[{-v^(-1), 0}, u])/(1 + delta) + 
    delta*GPL[{-v^(-1), -v^(-1)}, u] + delta^2*GPL[{-v^(-1), -v^(-1)}, u] + 
    (delta*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (2*delta^2*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (delta^3*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) - 
    delta*GPL[{-v^(-1), v^(-1)}, u] + (delta*GPL[{-v^(-1), v^(-1)}, u])/
     (1 + delta) + (delta^2*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) - 
    delta^2*GPL[{v^(-1), 0}, u] + (2*delta*GPL[{v^(-1), 0}, u])/(1 + delta) + 
    (3*delta^2*GPL[{v^(-1), 0}, u])/(1 + delta) + 
    (delta^3*GPL[{v^(-1), 0}, u])/(1 + delta) - 
    delta*GPL[{v^(-1), -v^(-1)}, u] - (delta*GPL[{v^(-1), -v^(-1)}, u])/
     (1 + delta) - (delta^2*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) + 
    delta*GPL[{v^(-1), v^(-1)}, u] + delta^2*GPL[{v^(-1), v^(-1)}, u] - 
    (delta*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) - 
    (delta^3*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) + 
    2*delta*EulerGamma*(-(delta*GPL[{-1}, v]) - (delta*GPL[{-1}, v])/
       (1 + delta) - (delta^2*GPL[{-1}, v])/(1 + delta) + 
      2*delta*GPL[{0}, u] + 4*delta*GPL[{0}, v] - delta*GPL[{1}, v] + 
      (delta*GPL[{1}, v])/(1 + delta) + (delta^2*GPL[{1}, v])/(1 + delta) - 
      delta*GPL[{-v^(-1)}, u] - (delta*GPL[{-v^(-1)}, u])/(1 + delta) - 
      (delta^2*GPL[{-v^(-1)}, u])/(1 + delta) - delta*GPL[{v^(-1)}, u] + 
      (delta*GPL[{v^(-1)}, u])/(1 + delta) + (delta^2*GPL[{v^(-1)}, u])/
       (1 + delta) - 4*Log[2]) + 2*delta*GPL[{-1}, v]*Log[2] - 
    4*delta*GPL[{0}, u]*Log[2] - 8*delta*GPL[{0}, v]*Log[2] + 
    2*delta*GPL[{1}, v]*Log[2] + 2*delta*GPL[{-v^(-1)}, u]*Log[2] + 
    2*delta*GPL[{v^(-1)}, u]*Log[2] + 4*Log[2]^2, 
   (4*delta^2*EulerGamma^2)/(1 + delta) + (5*Pi^2)/(6*(1 + delta)) + 
    (2*delta*Pi^2)/(1 + delta) + (2*delta^2*Pi^2)/(3*(1 + delta)) + 
    (8*GPL[{0}, u]*GPL[{0}, v])/(1 + delta) + 
    (16*delta*GPL[{0}, u]*GPL[{0}, v])/(1 + delta) + 
    (8*delta^2*GPL[{0}, u]*GPL[{0}, v])/(1 + delta) - 
    2*delta*GPL[{-1}, v]*GPL[{1}, u] - (2*delta*GPL[{-1}, v]*GPL[{1}, u])/
     (1 + delta) - (2*delta^2*GPL[{-1}, v]*GPL[{1}, u])/(1 + delta) + 
    2*delta*GPL[{1}, u]*GPL[{1}, v] - (2*delta*GPL[{1}, u]*GPL[{1}, v])/
     (1 + delta) - (2*delta^2*GPL[{1}, u]*GPL[{1}, v])/(1 + delta) + 
    2*delta*GPL[{-1}, v]*GPL[{-v^(-1)}, u] + 
    (2*delta*GPL[{-1}, v]*GPL[{-v^(-1)}, u])/(1 + delta) + 
    (2*delta^2*GPL[{-1}, v]*GPL[{-v^(-1)}, u])/(1 + delta) - 
    4*delta*GPL[{0}, v]*GPL[{-v^(-1)}, u] - (4*GPL[{0}, v]*GPL[{-v^(-1)}, u])/
     (1 + delta) - (8*delta*GPL[{0}, v]*GPL[{-v^(-1)}, u])/(1 + delta) - 
    (4*delta^2*GPL[{0}, v]*GPL[{-v^(-1)}, u])/(1 + delta) + 
    4*delta*GPL[{0}, v]*GPL[{v^(-1)}, u] - (4*GPL[{0}, v]*GPL[{v^(-1)}, u])/
     (1 + delta) - (8*delta*GPL[{0}, v]*GPL[{v^(-1)}, u])/(1 + delta) - 
    (4*delta^2*GPL[{0}, v]*GPL[{v^(-1)}, u])/(1 + delta) - 
    2*delta*GPL[{1}, v]*GPL[{v^(-1)}, u] + 
    (2*delta*GPL[{1}, v]*GPL[{v^(-1)}, u])/(1 + delta) + 
    (2*delta^2*GPL[{1}, v]*GPL[{v^(-1)}, u])/(1 + delta) + 
    2*delta*EulerGamma*((4*GPL[{0}, u])/(1 + delta) + 
      (4*delta*GPL[{0}, u])/(1 + delta) + 4*GPL[{0}, v] - 
      2*GPL[{-v^(-1)}, u] - (2*GPL[{-v^(-1)}, u])/(1 + delta) - 
      (2*delta*GPL[{-v^(-1)}, u])/(1 + delta) + 2*GPL[{v^(-1)}, u] - 
      (2*GPL[{v^(-1)}, u])/(1 + delta) - (2*delta*GPL[{v^(-1)}, u])/
       (1 + delta)) + (8*GPL[{0, 0}, u])/(1 + delta) + 
    (16*delta*GPL[{0, 0}, u])/(1 + delta) + (8*delta^2*GPL[{0, 0}, u])/
     (1 + delta) + 8*GPL[{0, 0}, v] + 8*delta*GPL[{0, 0}, v] - 
    4*GPL[{0, -v^(-1)}, u] - 4*delta*GPL[{0, -v^(-1)}, u] - 
    (4*GPL[{0, -v^(-1)}, u])/(1 + delta) - (8*delta*GPL[{0, -v^(-1)}, u])/
     (1 + delta) - (4*delta^2*GPL[{0, -v^(-1)}, u])/(1 + delta) + 
    4*GPL[{0, v^(-1)}, u] + 4*delta*GPL[{0, v^(-1)}, u] - 
    (4*GPL[{0, v^(-1)}, u])/(1 + delta) - (8*delta*GPL[{0, v^(-1)}, u])/
     (1 + delta) - (4*delta^2*GPL[{0, v^(-1)}, u])/(1 + delta) - 
    (4*delta*GPL[{1, 0}, u])/(1 + delta) - (4*delta^2*GPL[{1, 0}, u])/
     (1 + delta) + 2*delta*GPL[{1, -v^(-1)}, u] + 
    (2*delta*GPL[{1, -v^(-1)}, u])/(1 + delta) + 
    (2*delta^2*GPL[{1, -v^(-1)}, u])/(1 + delta) - 
    2*delta*GPL[{1, v^(-1)}, u] + (2*delta*GPL[{1, v^(-1)}, u])/(1 + delta) + 
    (2*delta^2*GPL[{1, v^(-1)}, u])/(1 + delta) - 
    2*delta*GPL[{-v^(-1), 0}, u] - (4*GPL[{-v^(-1), 0}, u])/(1 + delta) - 
    (6*delta*GPL[{-v^(-1), 0}, u])/(1 + delta) - 
    (2*delta^2*GPL[{-v^(-1), 0}, u])/(1 + delta) + 
    2*GPL[{-v^(-1), -v^(-1)}, u] + 2*delta*GPL[{-v^(-1), -v^(-1)}, u] + 
    (2*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (4*delta*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (2*delta^2*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) - 
    2*GPL[{-v^(-1), v^(-1)}, u] + (2*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) + 
    (2*delta*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) + 
    2*delta*GPL[{v^(-1), 0}, u] - (4*GPL[{v^(-1), 0}, u])/(1 + delta) - 
    (6*delta*GPL[{v^(-1), 0}, u])/(1 + delta) - 
    (2*delta^2*GPL[{v^(-1), 0}, u])/(1 + delta) + 
    2*GPL[{v^(-1), -v^(-1)}, u] + (2*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (2*delta*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) - 
    2*GPL[{v^(-1), v^(-1)}, u] - 2*delta*GPL[{v^(-1), v^(-1)}, u] + 
    (2*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) + 
    (4*delta*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) + 
    (2*delta^2*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) + 
    4*GPL[{-v^(-1)}, u]*Log[2] - 4*GPL[{v^(-1)}, u]*Log[2], 
   (-4*delta^2*EulerGamma^2)/(1 + delta) - (5*Pi^2)/(6*(1 + delta)) - 
    (2*delta*Pi^2)/(3*(1 + delta)) + (2*delta^2*Pi^2)/(3*(1 + delta)) + 
    2*delta*GPL[{-1}, v]*GPL[{0}, u] + (2*delta*GPL[{-1}, v]*GPL[{0}, u])/
     (1 + delta) + (2*delta^2*GPL[{-1}, v]*GPL[{0}, u])/(1 + delta) - 
    2*delta*GPL[{-1}, v]*GPL[{1}, u] - (2*delta*GPL[{-1}, v]*GPL[{1}, u])/
     (1 + delta) - (2*delta^2*GPL[{-1}, v]*GPL[{1}, u])/(1 + delta) - 
    2*delta*GPL[{0}, u]*GPL[{1}, v] + (2*delta*GPL[{0}, u]*GPL[{1}, v])/
     (1 + delta) + (2*delta^2*GPL[{0}, u]*GPL[{1}, v])/(1 + delta) + 
    2*delta*GPL[{1}, u]*GPL[{1}, v] - (2*delta*GPL[{1}, u]*GPL[{1}, v])/
     (1 + delta) - (2*delta^2*GPL[{1}, u]*GPL[{1}, v])/(1 + delta) + 
    2*delta*EulerGamma*(2*GPL[{-1}, v] + (2*GPL[{-1}, v])/(1 + delta) + 
      (2*delta*GPL[{-1}, v])/(1 + delta) - (4*GPL[{0}, v])/(1 + delta) - 
      (4*delta*GPL[{0}, v])/(1 + delta) - 2*GPL[{1}, v] + 
      (2*GPL[{1}, v])/(1 + delta) + (2*delta*GPL[{1}, v])/(1 + delta)) - 
    2*GPL[{-1, -1}, v] - 2*delta*GPL[{-1, -1}, v] - 
    (2*GPL[{-1, -1}, v])/(1 + delta) - (4*delta*GPL[{-1, -1}, v])/
     (1 + delta) - (2*delta^2*GPL[{-1, -1}, v])/(1 + delta) + 
    4*delta*GPL[{-1, 0}, v] + (4*GPL[{-1, 0}, v])/(1 + delta) + 
    (8*delta*GPL[{-1, 0}, v])/(1 + delta) + (4*delta^2*GPL[{-1, 0}, v])/
     (1 + delta) + 2*GPL[{-1, 1}, v] - (2*GPL[{-1, 1}, v])/(1 + delta) - 
    (2*delta*GPL[{-1, 1}, v])/(1 + delta) + 4*GPL[{0, -1}, v] + 
    4*delta*GPL[{0, -1}, v] + (4*GPL[{0, -1}, v])/(1 + delta) + 
    (8*delta*GPL[{0, -1}, v])/(1 + delta) + (4*delta^2*GPL[{0, -1}, v])/
     (1 + delta) + (4*delta*GPL[{0, 0}, u])/(1 + delta) + 
    (4*delta^2*GPL[{0, 0}, u])/(1 + delta) - (8*GPL[{0, 0}, v])/(1 + delta) - 
    (16*delta*GPL[{0, 0}, v])/(1 + delta) - (8*delta^2*GPL[{0, 0}, v])/
     (1 + delta) - 4*GPL[{0, 1}, v] - 4*delta*GPL[{0, 1}, v] + 
    (4*GPL[{0, 1}, v])/(1 + delta) + (8*delta*GPL[{0, 1}, v])/(1 + delta) + 
    (4*delta^2*GPL[{0, 1}, v])/(1 + delta) - 2*delta*GPL[{0, -v^(-1)}, u] - 
    (2*delta*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{0, -v^(-1)}, u])/(1 + delta) + 
    2*delta*GPL[{0, v^(-1)}, u] - (2*delta*GPL[{0, v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{0, v^(-1)}, u])/(1 + delta) - 2*GPL[{1, -1}, v] - 
    (2*GPL[{1, -1}, v])/(1 + delta) - (2*delta*GPL[{1, -1}, v])/(1 + delta) - 
    (4*delta*GPL[{1, 0}, u])/(1 + delta) - (4*delta^2*GPL[{1, 0}, u])/
     (1 + delta) - 4*delta*GPL[{1, 0}, v] + (4*GPL[{1, 0}, v])/(1 + delta) + 
    (8*delta*GPL[{1, 0}, v])/(1 + delta) + (4*delta^2*GPL[{1, 0}, v])/
     (1 + delta) + 2*GPL[{1, 1}, v] + 2*delta*GPL[{1, 1}, v] - 
    (2*GPL[{1, 1}, v])/(1 + delta) - (4*delta*GPL[{1, 1}, v])/(1 + delta) - 
    (2*delta^2*GPL[{1, 1}, v])/(1 + delta) + 2*delta*GPL[{1, -v^(-1)}, u] + 
    (2*delta*GPL[{1, -v^(-1)}, u])/(1 + delta) + 
    (2*delta^2*GPL[{1, -v^(-1)}, u])/(1 + delta) - 
    2*delta*GPL[{1, v^(-1)}, u] + (2*delta*GPL[{1, v^(-1)}, u])/(1 + delta) + 
    (2*delta^2*GPL[{1, v^(-1)}, u])/(1 + delta) - 4*GPL[{-1}, v]*Log[2] + 
    4*GPL[{1}, v]*Log[2], (-2*GPL[{0}, v]*GPL[{-v^(-1)}, u])/(1 + delta) - 
    (2*delta*GPL[{0}, v]*GPL[{-v^(-1)}, u])/(1 + delta) + 
    (2*GPL[{0}, v]*GPL[{v^(-1)}, u])/(1 + delta) + 
    (2*delta*GPL[{0}, v]*GPL[{v^(-1)}, u])/(1 + delta) - 
    (2*GPL[{-v^(-1), 0}, u])/(1 + delta) - (2*delta*GPL[{-v^(-1), 0}, u])/
     (1 + delta) + GPL[{-v^(-1), -v^(-1)}, u] + GPL[{-v^(-1), -v^(-1)}, u]/
     (1 + delta) + (delta*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) - 
    GPL[{-v^(-1), v^(-1)}, u] + GPL[{-v^(-1), v^(-1)}, u]/(1 + delta) + 
    (delta*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) + 
    (2*GPL[{v^(-1), 0}, u])/(1 + delta) + (2*delta*GPL[{v^(-1), 0}, u])/
     (1 + delta) - GPL[{v^(-1), -v^(-1)}, u] - GPL[{v^(-1), -v^(-1)}, u]/
     (1 + delta) - (delta*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) + 
    GPL[{v^(-1), v^(-1)}, u] - GPL[{v^(-1), v^(-1)}, u]/(1 + delta) - 
    (delta*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) - 
    2*GPL[{-v^(-1)}, u]*Log[2] + 2*GPL[{v^(-1)}, u]*Log[2], 
   GPL[{-1, -1}, v] + GPL[{-1, -1}, v]/(1 + delta) + 
    (delta*GPL[{-1, -1}, v])/(1 + delta) - (2*GPL[{-1, 0}, v])/(1 + delta) - 
    (2*delta*GPL[{-1, 0}, v])/(1 + delta) - GPL[{-1, 1}, v] + 
    GPL[{-1, 1}, v]/(1 + delta) + (delta*GPL[{-1, 1}, v])/(1 + delta) - 
    GPL[{1, -1}, v] - GPL[{1, -1}, v]/(1 + delta) - 
    (delta*GPL[{1, -1}, v])/(1 + delta) + (2*GPL[{1, 0}, v])/(1 + delta) + 
    (2*delta*GPL[{1, 0}, v])/(1 + delta) + GPL[{1, 1}, v] - 
    GPL[{1, 1}, v]/(1 + delta) - (delta*GPL[{1, 1}, v])/(1 + delta) - 
    2*GPL[{-1}, v]*Log[2] + 2*GPL[{1}, v]*Log[2], 
   2*delta^2*(-2/(1 + delta) + (2*delta)/(1 + delta))*EulerGamma^2 + 
    (7*Pi^2)/(6*(1 + delta)) + (17*delta*Pi^2)/(6*(1 + delta)) + 
    (8*delta^2*Pi^2)/(3*(1 + delta)) - delta^2*GPL[{-1}, v]*GPL[{0}, u] - 
    (delta^2*GPL[{-1}, v]*GPL[{0}, u])/(1 + delta) - 
    (delta^3*GPL[{-1}, v]*GPL[{0}, u])/(1 + delta) + 
    (8*delta*GPL[{0}, u]*GPL[{0}, v])/(1 + delta) + 
    (12*delta^2*GPL[{0}, u]*GPL[{0}, v])/(1 + delta) + 
    (4*delta^3*GPL[{0}, u]*GPL[{0}, v])/(1 + delta) + 
    delta^2*GPL[{0}, u]*GPL[{1}, v] - (delta^2*GPL[{0}, u]*GPL[{1}, v])/
     (1 + delta) - (delta^3*GPL[{0}, u]*GPL[{1}, v])/(1 + delta) + 
    delta^2*GPL[{-1}, v]*GPL[{-v^(-1)}, u] + 
    (delta^2*GPL[{-1}, v]*GPL[{-v^(-1)}, u])/(1 + delta) + 
    (delta^3*GPL[{-1}, v]*GPL[{-v^(-1)}, u])/(1 + delta) - 
    2*delta^2*GPL[{0}, v]*GPL[{-v^(-1)}, u] - 
    (4*delta*GPL[{0}, v]*GPL[{-v^(-1)}, u])/(1 + delta) - 
    (6*delta^2*GPL[{0}, v]*GPL[{-v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{0}, v]*GPL[{-v^(-1)}, u])/(1 + delta) + 
    2*delta^2*GPL[{0}, v]*GPL[{v^(-1)}, u] - 
    (4*delta*GPL[{0}, v]*GPL[{v^(-1)}, u])/(1 + delta) - 
    (6*delta^2*GPL[{0}, v]*GPL[{v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{0}, v]*GPL[{v^(-1)}, u])/(1 + delta) - 
    delta^2*GPL[{1}, v]*GPL[{v^(-1)}, u] + 
    (delta^2*GPL[{1}, v]*GPL[{v^(-1)}, u])/(1 + delta) + 
    (delta^3*GPL[{1}, v]*GPL[{v^(-1)}, u])/(1 + delta) + 
    2*delta*GPL[{-1, -1}, v] + delta^2*GPL[{-1, -1}, v] + 
    (2*delta*GPL[{-1, -1}, v])/(1 + delta) + (3*delta^2*GPL[{-1, -1}, v])/
     (1 + delta) + (delta^3*GPL[{-1, -1}, v])/(1 + delta) - 
    2*delta^2*GPL[{-1, 0}, v] - (4*delta*GPL[{-1, 0}, v])/(1 + delta) - 
    (6*delta^2*GPL[{-1, 0}, v])/(1 + delta) - (2*delta^3*GPL[{-1, 0}, v])/
     (1 + delta) - 2*delta*GPL[{-1, 1}, v] + (2*delta*GPL[{-1, 1}, v])/
     (1 + delta) + (2*delta^2*GPL[{-1, 1}, v])/(1 + delta) - 
    4*delta*GPL[{0, -1}, v] - 2*delta^2*GPL[{0, -1}, v] - 
    (4*delta*GPL[{0, -1}, v])/(1 + delta) - (6*delta^2*GPL[{0, -1}, v])/
     (1 + delta) - (2*delta^3*GPL[{0, -1}, v])/(1 + delta) + 
    (8*delta*GPL[{0, 0}, u])/(1 + delta) + (10*delta^2*GPL[{0, 0}, u])/
     (1 + delta) + (2*delta^3*GPL[{0, 0}, u])/(1 + delta) + 
    (16*delta*GPL[{0, 0}, v])/(1 + delta) + (24*delta^2*GPL[{0, 0}, v])/
     (1 + delta) + (8*delta^3*GPL[{0, 0}, v])/(1 + delta) + 
    4*delta*GPL[{0, 1}, v] + 2*delta^2*GPL[{0, 1}, v] - 
    (4*delta*GPL[{0, 1}, v])/(1 + delta) - (6*delta^2*GPL[{0, 1}, v])/
     (1 + delta) - (2*delta^3*GPL[{0, 1}, v])/(1 + delta) - 
    4*delta*GPL[{0, -v^(-1)}, u] - delta^2*GPL[{0, -v^(-1)}, u] - 
    (4*delta*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
    (5*delta^2*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
    (delta^3*GPL[{0, -v^(-1)}, u])/(1 + delta) + 
    4*delta*GPL[{0, v^(-1)}, u] + delta^2*GPL[{0, v^(-1)}, u] - 
    (4*delta*GPL[{0, v^(-1)}, u])/(1 + delta) - 
    (5*delta^2*GPL[{0, v^(-1)}, u])/(1 + delta) - 
    (delta^3*GPL[{0, v^(-1)}, u])/(1 + delta) + 2*delta*GPL[{1, -1}, v] + 
    (2*delta*GPL[{1, -1}, v])/(1 + delta) + (2*delta^2*GPL[{1, -1}, v])/
     (1 + delta) + 2*delta^2*GPL[{1, 0}, v] - (4*delta*GPL[{1, 0}, v])/
     (1 + delta) - (6*delta^2*GPL[{1, 0}, v])/(1 + delta) - 
    (2*delta^3*GPL[{1, 0}, v])/(1 + delta) - 2*delta*GPL[{1, 1}, v] - 
    delta^2*GPL[{1, 1}, v] + (2*delta*GPL[{1, 1}, v])/(1 + delta) + 
    (3*delta^2*GPL[{1, 1}, v])/(1 + delta) + (delta^3*GPL[{1, 1}, v])/
     (1 + delta) - delta^2*GPL[{-v^(-1), 0}, u] - 
    (4*delta*GPL[{-v^(-1), 0}, u])/(1 + delta) - 
    (5*delta^2*GPL[{-v^(-1), 0}, u])/(1 + delta) - 
    (delta^3*GPL[{-v^(-1), 0}, u])/(1 + delta) + 
    2*delta*GPL[{-v^(-1), -v^(-1)}, u] + delta^2*GPL[{-v^(-1), -v^(-1)}, u] + 
    (2*delta*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (3*delta^2*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (delta^3*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) - 
    2*delta*GPL[{-v^(-1), v^(-1)}, u] + (2*delta*GPL[{-v^(-1), v^(-1)}, u])/
     (1 + delta) + (2*delta^2*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) + 
    delta^2*GPL[{v^(-1), 0}, u] - (4*delta*GPL[{v^(-1), 0}, u])/(1 + delta) - 
    (5*delta^2*GPL[{v^(-1), 0}, u])/(1 + delta) - 
    (delta^3*GPL[{v^(-1), 0}, u])/(1 + delta) + 
    2*delta*GPL[{v^(-1), -v^(-1)}, u] + (2*delta*GPL[{v^(-1), -v^(-1)}, u])/
     (1 + delta) + (2*delta^2*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) - 
    2*delta*GPL[{v^(-1), v^(-1)}, u] - delta^2*GPL[{v^(-1), v^(-1)}, u] + 
    (2*delta*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) + 
    (3*delta^2*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) + 
    (delta^3*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) + 
    4*delta*GPL[{0}, u]*Log[2] + 8*delta*GPL[{0}, v]*Log[2] - 
    4*delta*GPL[{1}, v]*Log[2] - 4*delta*GPL[{v^(-1)}, u]*Log[2] - 
    (4*Log[2]^2)/(1 + delta) - (4*delta*Log[2]^2)/(1 + delta) + 
    2*delta*EulerGamma*(-(delta*GPL[{-1}, v]) - (delta*GPL[{-1}, v])/
       (1 + delta) - (delta^2*GPL[{-1}, v])/(1 + delta) + 
      (2*delta*GPL[{0}, u])/(1 + delta) + (2*delta^2*GPL[{0}, u])/
       (1 + delta) + (4*delta*GPL[{0}, v])/(1 + delta) + 
      (4*delta^2*GPL[{0}, v])/(1 + delta) + delta*GPL[{1}, v] - 
      (delta*GPL[{1}, v])/(1 + delta) - (delta^2*GPL[{1}, v])/(1 + delta) - 
      delta*GPL[{-v^(-1)}, u] - (delta*GPL[{-v^(-1)}, u])/(1 + delta) - 
      (delta^2*GPL[{-v^(-1)}, u])/(1 + delta) + delta*GPL[{v^(-1)}, u] - 
      (delta*GPL[{v^(-1)}, u])/(1 + delta) - (delta^2*GPL[{v^(-1)}, u])/
       (1 + delta) + 4*Log[2]), Pi^2}, 
 1 -> {(8*delta^3*EulerGamma^3)/3 - (delta*Pi^2*GPL[{-1}, v])/12 - 
    (5*delta*Pi^2*GPL[{-1}, v])/(12*(1 + delta)) - 
    (3*delta^2*Pi^2*GPL[{-1}, v])/(4*(1 + delta)) - 
    (delta^3*Pi^2*GPL[{-1}, v])/(3*(1 + delta)) + (delta*Pi^2*GPL[{0}, u])/
     6 + (delta*Pi^2*GPL[{0}, v])/3 - (delta*Pi^2*GPL[{1}, v])/12 + 
    (5*delta*Pi^2*GPL[{1}, v])/(12*(1 + delta)) + 
    (3*delta^2*Pi^2*GPL[{1}, v])/(4*(1 + delta)) + 
    (delta^3*Pi^2*GPL[{1}, v])/(3*(1 + delta)) - 
    (delta*Pi^2*GPL[{-v^(-1)}, u])/12 - (5*delta*Pi^2*GPL[{-v^(-1)}, u])/
     (12*(1 + delta)) - (17*delta^2*Pi^2*GPL[{-v^(-1)}, u])/
     (12*(1 + delta)) - (delta^3*Pi^2*GPL[{-v^(-1)}, u])/(1 + delta) - 
    (delta*Pi^2*GPL[{v^(-1)}, u])/12 + (5*delta*Pi^2*GPL[{v^(-1)}, u])/
     (12*(1 + delta)) + (17*delta^2*Pi^2*GPL[{v^(-1)}, u])/(12*(1 + delta)) + 
    (delta^3*Pi^2*GPL[{v^(-1)}, u])/(1 + delta) + 
    delta^2*GPL[{0}, u]*GPL[{-1, -1}, v] + delta^3*GPL[{0}, u]*
     GPL[{-1, -1}, v] + (delta^2*GPL[{0}, u]*GPL[{-1, -1}, v])/(1 + delta) + 
    (2*delta^3*GPL[{0}, u]*GPL[{-1, -1}, v])/(1 + delta) + 
    (delta^4*GPL[{0}, u]*GPL[{-1, -1}, v])/(1 + delta) - 
    delta^2*GPL[{-v^(-1)}, u]*GPL[{-1, -1}, v] - delta^3*GPL[{-v^(-1)}, u]*
     GPL[{-1, -1}, v] - (delta^2*GPL[{-v^(-1)}, u]*GPL[{-1, -1}, v])/
     (1 + delta) - (2*delta^3*GPL[{-v^(-1)}, u]*GPL[{-1, -1}, v])/
     (1 + delta) - (delta^4*GPL[{-v^(-1)}, u]*GPL[{-1, -1}, v])/(1 + delta) - 
    2*delta^3*GPL[{0}, u]*GPL[{-1, 0}, v] - 
    (2*delta^2*GPL[{0}, u]*GPL[{-1, 0}, v])/(1 + delta) - 
    (4*delta^3*GPL[{0}, u]*GPL[{-1, 0}, v])/(1 + delta) - 
    (2*delta^4*GPL[{0}, u]*GPL[{-1, 0}, v])/(1 + delta) + 
    2*delta^3*GPL[{-v^(-1)}, u]*GPL[{-1, 0}, v] + 
    (2*delta^2*GPL[{-v^(-1)}, u]*GPL[{-1, 0}, v])/(1 + delta) + 
    (4*delta^3*GPL[{-v^(-1)}, u]*GPL[{-1, 0}, v])/(1 + delta) + 
    (2*delta^4*GPL[{-v^(-1)}, u]*GPL[{-1, 0}, v])/(1 + delta) - 
    delta^2*GPL[{0}, u]*GPL[{-1, 1}, v] + 
    (delta^2*GPL[{0}, u]*GPL[{-1, 1}, v])/(1 + delta) + 
    (delta^3*GPL[{0}, u]*GPL[{-1, 1}, v])/(1 + delta) + 
    delta^2*GPL[{-v^(-1)}, u]*GPL[{-1, 1}, v] - 
    (delta^2*GPL[{-v^(-1)}, u]*GPL[{-1, 1}, v])/(1 + delta) - 
    (delta^3*GPL[{-v^(-1)}, u]*GPL[{-1, 1}, v])/(1 + delta) - 
    2*delta^3*GPL[{0}, u]*GPL[{0, -1}, v] - 
    (2*delta^3*GPL[{0}, u]*GPL[{0, -1}, v])/(1 + delta) - 
    (2*delta^4*GPL[{0}, u]*GPL[{0, -1}, v])/(1 + delta) + 
    delta^2*GPL[{-v^(-1)}, u]*GPL[{0, -1}, v] + 2*delta^3*GPL[{-v^(-1)}, u]*
     GPL[{0, -1}, v] + (delta^2*GPL[{-v^(-1)}, u]*GPL[{0, -1}, v])/
     (1 + delta) + (3*delta^3*GPL[{-v^(-1)}, u]*GPL[{0, -1}, v])/
     (1 + delta) + (2*delta^4*GPL[{-v^(-1)}, u]*GPL[{0, -1}, v])/
     (1 + delta) - delta^2*GPL[{v^(-1)}, u]*GPL[{0, -1}, v] - 
    (delta^2*GPL[{v^(-1)}, u]*GPL[{0, -1}, v])/(1 + delta) - 
    (delta^3*GPL[{v^(-1)}, u]*GPL[{0, -1}, v])/(1 + delta) - 
    delta^3*GPL[{-1}, v]*GPL[{0, 0}, u] - 
    (delta^3*GPL[{-1}, v]*GPL[{0, 0}, u])/(1 + delta) - 
    (delta^4*GPL[{-1}, v]*GPL[{0, 0}, u])/(1 + delta) + 
    4*delta^3*GPL[{0}, v]*GPL[{0, 0}, u] - delta^3*GPL[{1}, v]*
     GPL[{0, 0}, u] + (delta^3*GPL[{1}, v]*GPL[{0, 0}, u])/(1 + delta) + 
    (delta^4*GPL[{1}, v]*GPL[{0, 0}, u])/(1 + delta) + 
    8*delta^3*GPL[{0}, u]*GPL[{0, 0}, v] - 4*delta^3*GPL[{-v^(-1)}, u]*
     GPL[{0, 0}, v] - (4*delta*GPL[{-v^(-1)}, u]*GPL[{0, 0}, v])/
     (1 + delta) - (12*delta^2*GPL[{-v^(-1)}, u]*GPL[{0, 0}, v])/
     (1 + delta) - (12*delta^3*GPL[{-v^(-1)}, u]*GPL[{0, 0}, v])/
     (1 + delta) - (4*delta^4*GPL[{-v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) - 
    4*delta^3*GPL[{v^(-1)}, u]*GPL[{0, 0}, v] + 
    (4*delta*GPL[{v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) + 
    (12*delta^2*GPL[{v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) + 
    (12*delta^3*GPL[{v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) + 
    (4*delta^4*GPL[{v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) - 
    2*delta^3*GPL[{0}, u]*GPL[{0, 1}, v] + 
    (2*delta^3*GPL[{0}, u]*GPL[{0, 1}, v])/(1 + delta) + 
    (2*delta^4*GPL[{0}, u]*GPL[{0, 1}, v])/(1 + delta) - 
    delta^2*GPL[{-v^(-1)}, u]*GPL[{0, 1}, v] + 
    (delta^2*GPL[{-v^(-1)}, u]*GPL[{0, 1}, v])/(1 + delta) + 
    (delta^3*GPL[{-v^(-1)}, u]*GPL[{0, 1}, v])/(1 + delta) + 
    delta^2*GPL[{v^(-1)}, u]*GPL[{0, 1}, v] + 2*delta^3*GPL[{v^(-1)}, u]*
     GPL[{0, 1}, v] - (delta^2*GPL[{v^(-1)}, u]*GPL[{0, 1}, v])/(1 + delta) - 
    (3*delta^3*GPL[{v^(-1)}, u]*GPL[{0, 1}, v])/(1 + delta) - 
    (2*delta^4*GPL[{v^(-1)}, u]*GPL[{0, 1}, v])/(1 + delta) + 
    delta^3*GPL[{-1}, v]*GPL[{0, -v^(-1)}, u] + 
    (delta^3*GPL[{-1}, v]*GPL[{0, -v^(-1)}, u])/(1 + delta) + 
    (delta^4*GPL[{-1}, v]*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
    2*delta^3*GPL[{0}, v]*GPL[{0, -v^(-1)}, u] - 
    (2*delta^2*GPL[{0}, v]*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
    (4*delta^3*GPL[{0}, v]*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
    (2*delta^4*GPL[{0}, v]*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
    2*delta^3*GPL[{0}, v]*GPL[{0, v^(-1)}, u] + 
    (2*delta^2*GPL[{0}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) + 
    (4*delta^3*GPL[{0}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) + 
    (2*delta^4*GPL[{0}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) + 
    delta^3*GPL[{1}, v]*GPL[{0, v^(-1)}, u] - 
    (delta^3*GPL[{1}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) - 
    (delta^4*GPL[{1}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) - 
    delta^2*GPL[{0}, u]*GPL[{1, -1}, v] - 
    (delta^2*GPL[{0}, u]*GPL[{1, -1}, v])/(1 + delta) - 
    (delta^3*GPL[{0}, u]*GPL[{1, -1}, v])/(1 + delta) + 
    delta^2*GPL[{v^(-1)}, u]*GPL[{1, -1}, v] + 
    (delta^2*GPL[{v^(-1)}, u]*GPL[{1, -1}, v])/(1 + delta) + 
    (delta^3*GPL[{v^(-1)}, u]*GPL[{1, -1}, v])/(1 + delta) - 
    2*delta^3*GPL[{0}, u]*GPL[{1, 0}, v] + 
    (2*delta^2*GPL[{0}, u]*GPL[{1, 0}, v])/(1 + delta) + 
    (4*delta^3*GPL[{0}, u]*GPL[{1, 0}, v])/(1 + delta) + 
    (2*delta^4*GPL[{0}, u]*GPL[{1, 0}, v])/(1 + delta) + 
    2*delta^3*GPL[{v^(-1)}, u]*GPL[{1, 0}, v] - 
    (2*delta^2*GPL[{v^(-1)}, u]*GPL[{1, 0}, v])/(1 + delta) - 
    (4*delta^3*GPL[{v^(-1)}, u]*GPL[{1, 0}, v])/(1 + delta) - 
    (2*delta^4*GPL[{v^(-1)}, u]*GPL[{1, 0}, v])/(1 + delta) + 
    delta^2*GPL[{0}, u]*GPL[{1, 1}, v] + delta^3*GPL[{0}, u]*GPL[{1, 1}, v] - 
    (delta^2*GPL[{0}, u]*GPL[{1, 1}, v])/(1 + delta) - 
    (2*delta^3*GPL[{0}, u]*GPL[{1, 1}, v])/(1 + delta) - 
    (delta^4*GPL[{0}, u]*GPL[{1, 1}, v])/(1 + delta) - 
    delta^2*GPL[{v^(-1)}, u]*GPL[{1, 1}, v] - delta^3*GPL[{v^(-1)}, u]*
     GPL[{1, 1}, v] + (delta^2*GPL[{v^(-1)}, u]*GPL[{1, 1}, v])/(1 + delta) + 
    (2*delta^3*GPL[{v^(-1)}, u]*GPL[{1, 1}, v])/(1 + delta) + 
    (delta^4*GPL[{v^(-1)}, u]*GPL[{1, 1}, v])/(1 + delta) + 
    delta^3*GPL[{-1}, v]*GPL[{-v^(-1), 0}, u] + 
    (delta^3*GPL[{-1}, v]*GPL[{-v^(-1), 0}, u])/(1 + delta) + 
    (delta^4*GPL[{-1}, v]*GPL[{-v^(-1), 0}, u])/(1 + delta) - 
    2*delta^3*GPL[{0}, v]*GPL[{-v^(-1), 0}, u] - 
    (4*delta*GPL[{0}, v]*GPL[{-v^(-1), 0}, u])/(1 + delta) - 
    (10*delta^2*GPL[{0}, v]*GPL[{-v^(-1), 0}, u])/(1 + delta) - 
    (8*delta^3*GPL[{0}, v]*GPL[{-v^(-1), 0}, u])/(1 + delta) - 
    (2*delta^4*GPL[{0}, v]*GPL[{-v^(-1), 0}, u])/(1 + delta) + 
    delta^2*GPL[{-1}, v]*GPL[{-v^(-1), 1}, u] + 
    (delta^2*GPL[{-1}, v]*GPL[{-v^(-1), 1}, u])/(1 + delta) + 
    (delta^3*GPL[{-1}, v]*GPL[{-v^(-1), 1}, u])/(1 + delta) - 
    delta^2*GPL[{1}, v]*GPL[{-v^(-1), 1}, u] + 
    (delta^2*GPL[{1}, v]*GPL[{-v^(-1), 1}, u])/(1 + delta) + 
    (delta^3*GPL[{1}, v]*GPL[{-v^(-1), 1}, u])/(1 + delta) - 
    delta^2*GPL[{-1}, v]*GPL[{-v^(-1), -v^(-1)}, u] - 
    delta^3*GPL[{-1}, v]*GPL[{-v^(-1), -v^(-1)}, u] - 
    (delta^2*GPL[{-1}, v]*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{-1}, v]*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (delta^4*GPL[{-1}, v]*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
    2*delta^2*GPL[{0}, v]*GPL[{-v^(-1), -v^(-1)}, u] + 
    2*delta^3*GPL[{0}, v]*GPL[{-v^(-1), -v^(-1)}, u] + 
    (2*delta*GPL[{0}, v]*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (6*delta^2*GPL[{0}, v]*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (6*delta^3*GPL[{0}, v]*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (2*delta^4*GPL[{0}, v]*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) - 
    2*delta^2*GPL[{0}, v]*GPL[{-v^(-1), v^(-1)}, u] + 
    (2*delta*GPL[{0}, v]*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) + 
    (4*delta^2*GPL[{0}, v]*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) + 
    (2*delta^3*GPL[{0}, v]*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) + 
    delta^2*GPL[{1}, v]*GPL[{-v^(-1), v^(-1)}, u] - 
    (delta^2*GPL[{1}, v]*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) - 
    (delta^3*GPL[{1}, v]*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) - 
    2*delta^3*GPL[{0}, v]*GPL[{v^(-1), 0}, u] + 
    (4*delta*GPL[{0}, v]*GPL[{v^(-1), 0}, u])/(1 + delta) + 
    (10*delta^2*GPL[{0}, v]*GPL[{v^(-1), 0}, u])/(1 + delta) + 
    (8*delta^3*GPL[{0}, v]*GPL[{v^(-1), 0}, u])/(1 + delta) + 
    (2*delta^4*GPL[{0}, v]*GPL[{v^(-1), 0}, u])/(1 + delta) + 
    delta^3*GPL[{1}, v]*GPL[{v^(-1), 0}, u] - 
    (delta^3*GPL[{1}, v]*GPL[{v^(-1), 0}, u])/(1 + delta) - 
    (delta^4*GPL[{1}, v]*GPL[{v^(-1), 0}, u])/(1 + delta) - 
    delta^2*GPL[{-1}, v]*GPL[{v^(-1), 1}, u] - 
    (delta^2*GPL[{-1}, v]*GPL[{v^(-1), 1}, u])/(1 + delta) - 
    (delta^3*GPL[{-1}, v]*GPL[{v^(-1), 1}, u])/(1 + delta) + 
    delta^2*GPL[{1}, v]*GPL[{v^(-1), 1}, u] - 
    (delta^2*GPL[{1}, v]*GPL[{v^(-1), 1}, u])/(1 + delta) - 
    (delta^3*GPL[{1}, v]*GPL[{v^(-1), 1}, u])/(1 + delta) + 
    delta^2*GPL[{-1}, v]*GPL[{v^(-1), -v^(-1)}, u] + 
    (delta^2*GPL[{-1}, v]*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (delta^3*GPL[{-1}, v]*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) - 
    2*delta^2*GPL[{0}, v]*GPL[{v^(-1), -v^(-1)}, u] - 
    (2*delta*GPL[{0}, v]*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (4*delta^2*GPL[{0}, v]*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{0}, v]*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) + 
    2*delta^2*GPL[{0}, v]*GPL[{v^(-1), v^(-1)}, u] + 
    2*delta^3*GPL[{0}, v]*GPL[{v^(-1), v^(-1)}, u] - 
    (2*delta*GPL[{0}, v]*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) - 
    (6*delta^2*GPL[{0}, v]*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) - 
    (6*delta^3*GPL[{0}, v]*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) - 
    (2*delta^4*GPL[{0}, v]*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) - 
    delta^2*GPL[{1}, v]*GPL[{v^(-1), v^(-1)}, u] - 
    delta^3*GPL[{1}, v]*GPL[{v^(-1), v^(-1)}, u] + 
    (delta^2*GPL[{1}, v]*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) + 
    (2*delta^3*GPL[{1}, v]*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) + 
    (delta^4*GPL[{1}, v]*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) - 
    delta*GPL[{-1, -1, -1}, v] - 2*delta^2*GPL[{-1, -1, -1}, v] - 
    delta^3*GPL[{-1, -1, -1}, v] - (delta*GPL[{-1, -1, -1}, v])/(1 + delta) - 
    (3*delta^2*GPL[{-1, -1, -1}, v])/(1 + delta) - 
    (3*delta^3*GPL[{-1, -1, -1}, v])/(1 + delta) - 
    (delta^4*GPL[{-1, -1, -1}, v])/(1 + delta) + 
    2*delta^2*GPL[{-1, -1, 0}, v] + 2*delta^3*GPL[{-1, -1, 0}, v] + 
    (2*delta*GPL[{-1, -1, 0}, v])/(1 + delta) + 
    (6*delta^2*GPL[{-1, -1, 0}, v])/(1 + delta) + 
    (6*delta^3*GPL[{-1, -1, 0}, v])/(1 + delta) + 
    (2*delta^4*GPL[{-1, -1, 0}, v])/(1 + delta) + delta*GPL[{-1, -1, 1}, v] + 
    delta^2*GPL[{-1, -1, 1}, v] - (delta*GPL[{-1, -1, 1}, v])/(1 + delta) - 
    (2*delta^2*GPL[{-1, -1, 1}, v])/(1 + delta) - 
    (delta^3*GPL[{-1, -1, 1}, v])/(1 + delta) + 2*delta*GPL[{-1, 0, -1}, v] + 
    3*delta^2*GPL[{-1, 0, -1}, v] + 2*delta^3*GPL[{-1, 0, -1}, v] + 
    (2*delta*GPL[{-1, 0, -1}, v])/(1 + delta) + 
    (5*delta^2*GPL[{-1, 0, -1}, v])/(1 + delta) + 
    (5*delta^3*GPL[{-1, 0, -1}, v])/(1 + delta) + 
    (2*delta^4*GPL[{-1, 0, -1}, v])/(1 + delta) - 
    4*delta^3*GPL[{-1, 0, 0}, v] - (4*delta*GPL[{-1, 0, 0}, v])/(1 + delta) - 
    (12*delta^2*GPL[{-1, 0, 0}, v])/(1 + delta) - 
    (12*delta^3*GPL[{-1, 0, 0}, v])/(1 + delta) - 
    (4*delta^4*GPL[{-1, 0, 0}, v])/(1 + delta) - 2*delta*GPL[{-1, 0, 1}, v] - 
    3*delta^2*GPL[{-1, 0, 1}, v] + (2*delta*GPL[{-1, 0, 1}, v])/(1 + delta) + 
    (5*delta^2*GPL[{-1, 0, 1}, v])/(1 + delta) + 
    (3*delta^3*GPL[{-1, 0, 1}, v])/(1 + delta) - delta*GPL[{-1, 1, -1}, v] - 
    (delta*GPL[{-1, 1, -1}, v])/(1 + delta) - (delta^2*GPL[{-1, 1, -1}, v])/
     (1 + delta) - 2*delta^2*GPL[{-1, 1, 0}, v] + 
    (2*delta*GPL[{-1, 1, 0}, v])/(1 + delta) + (4*delta^2*GPL[{-1, 1, 0}, v])/
     (1 + delta) + (2*delta^3*GPL[{-1, 1, 0}, v])/(1 + delta) + 
    delta*GPL[{-1, 1, 1}, v] + delta^2*GPL[{-1, 1, 1}, v] - 
    (delta*GPL[{-1, 1, 1}, v])/(1 + delta) - (2*delta^2*GPL[{-1, 1, 1}, v])/
     (1 + delta) - (delta^3*GPL[{-1, 1, 1}, v])/(1 + delta) + 
    2*delta^2*GPL[{0, -1, -1}, v] + 2*delta^3*GPL[{0, -1, -1}, v] + 
    (2*delta^2*GPL[{0, -1, -1}, v])/(1 + delta) + 
    (4*delta^3*GPL[{0, -1, -1}, v])/(1 + delta) + 
    (2*delta^4*GPL[{0, -1, -1}, v])/(1 + delta) - 
    4*delta^3*GPL[{0, -1, 0}, v] - (4*delta^2*GPL[{0, -1, 0}, v])/
     (1 + delta) - (8*delta^3*GPL[{0, -1, 0}, v])/(1 + delta) - 
    (4*delta^4*GPL[{0, -1, 0}, v])/(1 + delta) - 
    2*delta^2*GPL[{0, -1, 1}, v] + (2*delta^2*GPL[{0, -1, 1}, v])/
     (1 + delta) + (2*delta^3*GPL[{0, -1, 1}, v])/(1 + delta) - 
    4*delta^3*GPL[{0, 0, -1}, v] - (4*delta^3*GPL[{0, 0, -1}, v])/
     (1 + delta) - (4*delta^4*GPL[{0, 0, -1}, v])/(1 + delta) + 
    2*delta^3*GPL[{0, 0, 0}, u] + 16*delta^3*GPL[{0, 0, 0}, v] - 
    4*delta^3*GPL[{0, 0, 1}, v] + (4*delta^3*GPL[{0, 0, 1}, v])/(1 + delta) + 
    (4*delta^4*GPL[{0, 0, 1}, v])/(1 + delta) - 
    delta^3*GPL[{0, 0, -v^(-1)}, u] - (delta^3*GPL[{0, 0, -v^(-1)}, u])/
     (1 + delta) - (delta^4*GPL[{0, 0, -v^(-1)}, u])/(1 + delta) - 
    delta^3*GPL[{0, 0, v^(-1)}, u] + (delta^3*GPL[{0, 0, v^(-1)}, u])/
     (1 + delta) + (delta^4*GPL[{0, 0, v^(-1)}, u])/(1 + delta) - 
    2*delta^2*GPL[{0, 1, -1}, v] - (2*delta^2*GPL[{0, 1, -1}, v])/
     (1 + delta) - (2*delta^3*GPL[{0, 1, -1}, v])/(1 + delta) - 
    4*delta^3*GPL[{0, 1, 0}, v] + (4*delta^2*GPL[{0, 1, 0}, v])/(1 + delta) + 
    (8*delta^3*GPL[{0, 1, 0}, v])/(1 + delta) + (4*delta^4*GPL[{0, 1, 0}, v])/
     (1 + delta) + 2*delta^2*GPL[{0, 1, 1}, v] + 
    2*delta^3*GPL[{0, 1, 1}, v] - (2*delta^2*GPL[{0, 1, 1}, v])/(1 + delta) - 
    (4*delta^3*GPL[{0, 1, 1}, v])/(1 + delta) - (2*delta^4*GPL[{0, 1, 1}, v])/
     (1 + delta) - delta^3*GPL[{0, -v^(-1), 0}, u] - 
    (2*delta^2*GPL[{0, -v^(-1), 0}, u])/(1 + delta) - 
    (3*delta^3*GPL[{0, -v^(-1), 0}, u])/(1 + delta) - 
    (delta^4*GPL[{0, -v^(-1), 0}, u])/(1 + delta) + 
    delta^2*GPL[{0, -v^(-1), -v^(-1)}, u] + 
    delta^3*GPL[{0, -v^(-1), -v^(-1)}, u] + 
    (delta^2*GPL[{0, -v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (2*delta^3*GPL[{0, -v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (delta^4*GPL[{0, -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    delta^2*GPL[{0, -v^(-1), v^(-1)}, u] + 
    (delta^2*GPL[{0, -v^(-1), v^(-1)}, u])/(1 + delta) + 
    (delta^3*GPL[{0, -v^(-1), v^(-1)}, u])/(1 + delta) - 
    delta^3*GPL[{0, v^(-1), 0}, u] + (2*delta^2*GPL[{0, v^(-1), 0}, u])/
     (1 + delta) + (3*delta^3*GPL[{0, v^(-1), 0}, u])/(1 + delta) + 
    (delta^4*GPL[{0, v^(-1), 0}, u])/(1 + delta) - 
    delta^2*GPL[{0, v^(-1), -v^(-1)}, u] - 
    (delta^2*GPL[{0, v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (delta^3*GPL[{0, v^(-1), -v^(-1)}, u])/(1 + delta) + 
    delta^2*GPL[{0, v^(-1), v^(-1)}, u] + 
    delta^3*GPL[{0, v^(-1), v^(-1)}, u] - 
    (delta^2*GPL[{0, v^(-1), v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{0, v^(-1), v^(-1)}, u])/(1 + delta) - 
    (delta^4*GPL[{0, v^(-1), v^(-1)}, u])/(1 + delta) + 
    delta*GPL[{1, -1, -1}, v] + delta^2*GPL[{1, -1, -1}, v] + 
    (delta*GPL[{1, -1, -1}, v])/(1 + delta) + (2*delta^2*GPL[{1, -1, -1}, v])/
     (1 + delta) + (delta^3*GPL[{1, -1, -1}, v])/(1 + delta) - 
    2*delta^2*GPL[{1, -1, 0}, v] - (2*delta*GPL[{1, -1, 0}, v])/(1 + delta) - 
    (4*delta^2*GPL[{1, -1, 0}, v])/(1 + delta) - 
    (2*delta^3*GPL[{1, -1, 0}, v])/(1 + delta) - delta*GPL[{1, -1, 1}, v] + 
    (delta*GPL[{1, -1, 1}, v])/(1 + delta) + (delta^2*GPL[{1, -1, 1}, v])/
     (1 + delta) - 2*delta*GPL[{1, 0, -1}, v] - 
    3*delta^2*GPL[{1, 0, -1}, v] - (2*delta*GPL[{1, 0, -1}, v])/(1 + delta) - 
    (5*delta^2*GPL[{1, 0, -1}, v])/(1 + delta) - 
    (3*delta^3*GPL[{1, 0, -1}, v])/(1 + delta) - 
    4*delta^3*GPL[{1, 0, 0}, v] + (4*delta*GPL[{1, 0, 0}, v])/(1 + delta) + 
    (12*delta^2*GPL[{1, 0, 0}, v])/(1 + delta) + 
    (12*delta^3*GPL[{1, 0, 0}, v])/(1 + delta) + 
    (4*delta^4*GPL[{1, 0, 0}, v])/(1 + delta) + 2*delta*GPL[{1, 0, 1}, v] + 
    3*delta^2*GPL[{1, 0, 1}, v] + 2*delta^3*GPL[{1, 0, 1}, v] - 
    (2*delta*GPL[{1, 0, 1}, v])/(1 + delta) - (5*delta^2*GPL[{1, 0, 1}, v])/
     (1 + delta) - (5*delta^3*GPL[{1, 0, 1}, v])/(1 + delta) - 
    (2*delta^4*GPL[{1, 0, 1}, v])/(1 + delta) + delta*GPL[{1, 1, -1}, v] + 
    delta^2*GPL[{1, 1, -1}, v] + (delta*GPL[{1, 1, -1}, v])/(1 + delta) + 
    (2*delta^2*GPL[{1, 1, -1}, v])/(1 + delta) + (delta^3*GPL[{1, 1, -1}, v])/
     (1 + delta) + 2*delta^2*GPL[{1, 1, 0}, v] + 
    2*delta^3*GPL[{1, 1, 0}, v] - (2*delta*GPL[{1, 1, 0}, v])/(1 + delta) - 
    (6*delta^2*GPL[{1, 1, 0}, v])/(1 + delta) - (6*delta^3*GPL[{1, 1, 0}, v])/
     (1 + delta) - (2*delta^4*GPL[{1, 1, 0}, v])/(1 + delta) - 
    delta*GPL[{1, 1, 1}, v] - 2*delta^2*GPL[{1, 1, 1}, v] - 
    delta^3*GPL[{1, 1, 1}, v] + (delta*GPL[{1, 1, 1}, v])/(1 + delta) + 
    (3*delta^2*GPL[{1, 1, 1}, v])/(1 + delta) + (3*delta^3*GPL[{1, 1, 1}, v])/
     (1 + delta) + (delta^4*GPL[{1, 1, 1}, v])/(1 + delta) - 
    delta^3*GPL[{-v^(-1), 0, 0}, u] - (4*delta*GPL[{-v^(-1), 0, 0}, u])/
     (1 + delta) - (10*delta^2*GPL[{-v^(-1), 0, 0}, u])/(1 + delta) - 
    (7*delta^3*GPL[{-v^(-1), 0, 0}, u])/(1 + delta) - 
    (delta^4*GPL[{-v^(-1), 0, 0}, u])/(1 + delta) + 
    2*delta*GPL[{-v^(-1), 0, -v^(-1)}, u] + 
    3*delta^2*GPL[{-v^(-1), 0, -v^(-1)}, u] + 
    delta^3*GPL[{-v^(-1), 0, -v^(-1)}, u] + 
    (2*delta*GPL[{-v^(-1), 0, -v^(-1)}, u])/(1 + delta) + 
    (5*delta^2*GPL[{-v^(-1), 0, -v^(-1)}, u])/(1 + delta) + 
    (4*delta^3*GPL[{-v^(-1), 0, -v^(-1)}, u])/(1 + delta) + 
    (delta^4*GPL[{-v^(-1), 0, -v^(-1)}, u])/(1 + delta) - 
    2*delta*GPL[{-v^(-1), 0, v^(-1)}, u] - 
    3*delta^2*GPL[{-v^(-1), 0, v^(-1)}, u] + 
    (2*delta*GPL[{-v^(-1), 0, v^(-1)}, u])/(1 + delta) + 
    (5*delta^2*GPL[{-v^(-1), 0, v^(-1)}, u])/(1 + delta) + 
    (3*delta^3*GPL[{-v^(-1), 0, v^(-1)}, u])/(1 + delta) + 
    (2*delta^2*GPL[{-v^(-1), 1, 0}, u])/(1 + delta) + 
    (2*delta^3*GPL[{-v^(-1), 1, 0}, u])/(1 + delta) - 
    delta^2*GPL[{-v^(-1), 1, -v^(-1)}, u] - 
    (delta^2*GPL[{-v^(-1), 1, -v^(-1)}, u])/(1 + delta) - 
    (delta^3*GPL[{-v^(-1), 1, -v^(-1)}, u])/(1 + delta) + 
    delta^2*GPL[{-v^(-1), 1, v^(-1)}, u] - 
    (delta^2*GPL[{-v^(-1), 1, v^(-1)}, u])/(1 + delta) - 
    (delta^3*GPL[{-v^(-1), 1, v^(-1)}, u])/(1 + delta) + 
    delta^2*GPL[{-v^(-1), -v^(-1), 0}, u] + 
    delta^3*GPL[{-v^(-1), -v^(-1), 0}, u] + 
    (2*delta*GPL[{-v^(-1), -v^(-1), 0}, u])/(1 + delta) + 
    (5*delta^2*GPL[{-v^(-1), -v^(-1), 0}, u])/(1 + delta) + 
    (4*delta^3*GPL[{-v^(-1), -v^(-1), 0}, u])/(1 + delta) + 
    (delta^4*GPL[{-v^(-1), -v^(-1), 0}, u])/(1 + delta) - 
    delta*GPL[{-v^(-1), -v^(-1), -v^(-1)}, u] - 
    2*delta^2*GPL[{-v^(-1), -v^(-1), -v^(-1)}, u] - 
    delta^3*GPL[{-v^(-1), -v^(-1), -v^(-1)}, u] - 
    (delta*GPL[{-v^(-1), -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (3*delta^2*GPL[{-v^(-1), -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (3*delta^3*GPL[{-v^(-1), -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (delta^4*GPL[{-v^(-1), -v^(-1), -v^(-1)}, u])/(1 + delta) + 
    delta*GPL[{-v^(-1), -v^(-1), v^(-1)}, u] + 
    delta^2*GPL[{-v^(-1), -v^(-1), v^(-1)}, u] - 
    (delta*GPL[{-v^(-1), -v^(-1), v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{-v^(-1), -v^(-1), v^(-1)}, u])/(1 + delta) - 
    (delta^3*GPL[{-v^(-1), -v^(-1), v^(-1)}, u])/(1 + delta) - 
    delta^2*GPL[{-v^(-1), v^(-1), 0}, u] + 
    (2*delta*GPL[{-v^(-1), v^(-1), 0}, u])/(1 + delta) + 
    (3*delta^2*GPL[{-v^(-1), v^(-1), 0}, u])/(1 + delta) + 
    (delta^3*GPL[{-v^(-1), v^(-1), 0}, u])/(1 + delta) - 
    delta*GPL[{-v^(-1), v^(-1), -v^(-1)}, u] - 
    (delta*GPL[{-v^(-1), v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (delta^2*GPL[{-v^(-1), v^(-1), -v^(-1)}, u])/(1 + delta) + 
    delta*GPL[{-v^(-1), v^(-1), v^(-1)}, u] + 
    delta^2*GPL[{-v^(-1), v^(-1), v^(-1)}, u] - 
    (delta*GPL[{-v^(-1), v^(-1), v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{-v^(-1), v^(-1), v^(-1)}, u])/(1 + delta) - 
    (delta^3*GPL[{-v^(-1), v^(-1), v^(-1)}, u])/(1 + delta) - 
    delta^3*GPL[{v^(-1), 0, 0}, u] + (4*delta*GPL[{v^(-1), 0, 0}, u])/
     (1 + delta) + (10*delta^2*GPL[{v^(-1), 0, 0}, u])/(1 + delta) + 
    (7*delta^3*GPL[{v^(-1), 0, 0}, u])/(1 + delta) + 
    (delta^4*GPL[{v^(-1), 0, 0}, u])/(1 + delta) - 
    2*delta*GPL[{v^(-1), 0, -v^(-1)}, u] - 
    3*delta^2*GPL[{v^(-1), 0, -v^(-1)}, u] - 
    (2*delta*GPL[{v^(-1), 0, -v^(-1)}, u])/(1 + delta) - 
    (5*delta^2*GPL[{v^(-1), 0, -v^(-1)}, u])/(1 + delta) - 
    (3*delta^3*GPL[{v^(-1), 0, -v^(-1)}, u])/(1 + delta) + 
    2*delta*GPL[{v^(-1), 0, v^(-1)}, u] + 
    3*delta^2*GPL[{v^(-1), 0, v^(-1)}, u] + 
    delta^3*GPL[{v^(-1), 0, v^(-1)}, u] - 
    (2*delta*GPL[{v^(-1), 0, v^(-1)}, u])/(1 + delta) - 
    (5*delta^2*GPL[{v^(-1), 0, v^(-1)}, u])/(1 + delta) - 
    (4*delta^3*GPL[{v^(-1), 0, v^(-1)}, u])/(1 + delta) - 
    (delta^4*GPL[{v^(-1), 0, v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{v^(-1), 1, 0}, u])/(1 + delta) - 
    (2*delta^3*GPL[{v^(-1), 1, 0}, u])/(1 + delta) + 
    delta^2*GPL[{v^(-1), 1, -v^(-1)}, u] + 
    (delta^2*GPL[{v^(-1), 1, -v^(-1)}, u])/(1 + delta) + 
    (delta^3*GPL[{v^(-1), 1, -v^(-1)}, u])/(1 + delta) - 
    delta^2*GPL[{v^(-1), 1, v^(-1)}, u] + 
    (delta^2*GPL[{v^(-1), 1, v^(-1)}, u])/(1 + delta) + 
    (delta^3*GPL[{v^(-1), 1, v^(-1)}, u])/(1 + delta) - 
    delta^2*GPL[{v^(-1), -v^(-1), 0}, u] - 
    (2*delta*GPL[{v^(-1), -v^(-1), 0}, u])/(1 + delta) - 
    (3*delta^2*GPL[{v^(-1), -v^(-1), 0}, u])/(1 + delta) - 
    (delta^3*GPL[{v^(-1), -v^(-1), 0}, u])/(1 + delta) + 
    delta*GPL[{v^(-1), -v^(-1), -v^(-1)}, u] + 
    delta^2*GPL[{v^(-1), -v^(-1), -v^(-1)}, u] + 
    (delta*GPL[{v^(-1), -v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (2*delta^2*GPL[{v^(-1), -v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (delta^3*GPL[{v^(-1), -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    delta*GPL[{v^(-1), -v^(-1), v^(-1)}, u] + 
    (delta*GPL[{v^(-1), -v^(-1), v^(-1)}, u])/(1 + delta) + 
    (delta^2*GPL[{v^(-1), -v^(-1), v^(-1)}, u])/(1 + delta) + 
    delta^2*GPL[{v^(-1), v^(-1), 0}, u] + 
    delta^3*GPL[{v^(-1), v^(-1), 0}, u] - 
    (2*delta*GPL[{v^(-1), v^(-1), 0}, u])/(1 + delta) - 
    (5*delta^2*GPL[{v^(-1), v^(-1), 0}, u])/(1 + delta) - 
    (4*delta^3*GPL[{v^(-1), v^(-1), 0}, u])/(1 + delta) - 
    (delta^4*GPL[{v^(-1), v^(-1), 0}, u])/(1 + delta) + 
    delta*GPL[{v^(-1), v^(-1), -v^(-1)}, u] + 
    delta^2*GPL[{v^(-1), v^(-1), -v^(-1)}, u] + 
    (delta*GPL[{v^(-1), v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (2*delta^2*GPL[{v^(-1), v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (delta^3*GPL[{v^(-1), v^(-1), -v^(-1)}, u])/(1 + delta) - 
    delta*GPL[{v^(-1), v^(-1), v^(-1)}, u] - 
    2*delta^2*GPL[{v^(-1), v^(-1), v^(-1)}, u] - 
    delta^3*GPL[{v^(-1), v^(-1), v^(-1)}, u] + 
    (delta*GPL[{v^(-1), v^(-1), v^(-1)}, u])/(1 + delta) + 
    (3*delta^2*GPL[{v^(-1), v^(-1), v^(-1)}, u])/(1 + delta) + 
    (3*delta^3*GPL[{v^(-1), v^(-1), v^(-1)}, u])/(1 + delta) + 
    (delta^4*GPL[{v^(-1), v^(-1), v^(-1)}, u])/(1 + delta) + 
    2*delta^2*EulerGamma^2*(-(delta*GPL[{-1}, v]) - (delta*GPL[{-1}, v])/
       (1 + delta) - (delta^2*GPL[{-1}, v])/(1 + delta) + 
      2*delta*GPL[{0}, u] + 4*delta*GPL[{0}, v] - delta*GPL[{1}, v] + 
      (delta*GPL[{1}, v])/(1 + delta) + (delta^2*GPL[{1}, v])/(1 + delta) - 
      delta*GPL[{-v^(-1)}, u] - (delta*GPL[{-v^(-1)}, u])/(1 + delta) - 
      (delta^2*GPL[{-v^(-1)}, u])/(1 + delta) - delta*GPL[{v^(-1)}, u] + 
      (delta*GPL[{v^(-1)}, u])/(1 + delta) + (delta^2*GPL[{v^(-1)}, u])/
       (1 + delta) - 4*Log[2]) - (Pi^2*Log[2])/3 + 
    2*delta^2*GPL[{-1}, v]*GPL[{0}, u]*Log[2] - 8*delta^2*GPL[{0}, u]*
     GPL[{0}, v]*Log[2] + 2*delta^2*GPL[{0}, u]*GPL[{1}, v]*Log[2] - 
    2*delta^2*GPL[{-1}, v]*GPL[{-v^(-1)}, u]*Log[2] + 
    4*delta^2*GPL[{0}, v]*GPL[{-v^(-1)}, u]*Log[2] + 
    4*delta^2*GPL[{0}, v]*GPL[{v^(-1)}, u]*Log[2] - 
    2*delta^2*GPL[{1}, v]*GPL[{v^(-1)}, u]*Log[2] - 
    2*delta*GPL[{-1, -1}, v]*Log[2] - 2*delta^2*GPL[{-1, -1}, v]*Log[2] + 
    4*delta^2*GPL[{-1, 0}, v]*Log[2] + 2*delta*GPL[{-1, 1}, v]*Log[2] + 
    4*delta^2*GPL[{0, -1}, v]*Log[2] - 4*delta^2*GPL[{0, 0}, u]*Log[2] - 
    16*delta^2*GPL[{0, 0}, v]*Log[2] + 4*delta^2*GPL[{0, 1}, v]*Log[2] + 
    2*delta^2*GPL[{0, -v^(-1)}, u]*Log[2] + 2*delta^2*GPL[{0, v^(-1)}, u]*
     Log[2] + 2*delta*GPL[{1, -1}, v]*Log[2] + 4*delta^2*GPL[{1, 0}, v]*
     Log[2] - 2*delta*GPL[{1, 1}, v]*Log[2] - 2*delta^2*GPL[{1, 1}, v]*
     Log[2] + 2*delta^2*GPL[{-v^(-1), 0}, u]*Log[2] - 
    2*delta*GPL[{-v^(-1), -v^(-1)}, u]*Log[2] - 
    2*delta^2*GPL[{-v^(-1), -v^(-1)}, u]*Log[2] + 
    2*delta*GPL[{-v^(-1), v^(-1)}, u]*Log[2] + 2*delta^2*GPL[{v^(-1), 0}, u]*
     Log[2] + 2*delta*GPL[{v^(-1), -v^(-1)}, u]*Log[2] - 
    2*delta*GPL[{v^(-1), v^(-1)}, u]*Log[2] - 
    2*delta^2*GPL[{v^(-1), v^(-1)}, u]*Log[2] - 2*delta*GPL[{-1}, v]*
     Log[2]^2 + 4*delta*GPL[{0}, u]*Log[2]^2 + 8*delta*GPL[{0}, v]*Log[2]^2 - 
    2*delta*GPL[{1}, v]*Log[2]^2 - 2*delta*GPL[{-v^(-1)}, u]*Log[2]^2 - 
    2*delta*GPL[{v^(-1)}, u]*Log[2]^2 - (8*Log[2]^3)/3 + 
    2*delta*EulerGamma*(Pi^2/6 - delta^2*GPL[{-1}, v]*GPL[{0}, u] - 
      (delta^2*GPL[{-1}, v]*GPL[{0}, u])/(1 + delta) - 
      (delta^3*GPL[{-1}, v]*GPL[{0}, u])/(1 + delta) + 
      4*delta^2*GPL[{0}, u]*GPL[{0}, v] - delta^2*GPL[{0}, u]*GPL[{1}, v] + 
      (delta^2*GPL[{0}, u]*GPL[{1}, v])/(1 + delta) + 
      (delta^3*GPL[{0}, u]*GPL[{1}, v])/(1 + delta) + 
      delta^2*GPL[{-1}, v]*GPL[{-v^(-1)}, u] + 
      (delta^2*GPL[{-1}, v]*GPL[{-v^(-1)}, u])/(1 + delta) + 
      (delta^3*GPL[{-1}, v]*GPL[{-v^(-1)}, u])/(1 + delta) - 
      2*delta^2*GPL[{0}, v]*GPL[{-v^(-1)}, u] - 
      (2*delta*GPL[{0}, v]*GPL[{-v^(-1)}, u])/(1 + delta) - 
      (4*delta^2*GPL[{0}, v]*GPL[{-v^(-1)}, u])/(1 + delta) - 
      (2*delta^3*GPL[{0}, v]*GPL[{-v^(-1)}, u])/(1 + delta) - 
      2*delta^2*GPL[{0}, v]*GPL[{v^(-1)}, u] + 
      (2*delta*GPL[{0}, v]*GPL[{v^(-1)}, u])/(1 + delta) + 
      (4*delta^2*GPL[{0}, v]*GPL[{v^(-1)}, u])/(1 + delta) + 
      (2*delta^3*GPL[{0}, v]*GPL[{v^(-1)}, u])/(1 + delta) + 
      delta^2*GPL[{1}, v]*GPL[{v^(-1)}, u] - 
      (delta^2*GPL[{1}, v]*GPL[{v^(-1)}, u])/(1 + delta) - 
      (delta^3*GPL[{1}, v]*GPL[{v^(-1)}, u])/(1 + delta) + 
      delta*GPL[{-1, -1}, v] + delta^2*GPL[{-1, -1}, v] + 
      (delta*GPL[{-1, -1}, v])/(1 + delta) + (2*delta^2*GPL[{-1, -1}, v])/
       (1 + delta) + (delta^3*GPL[{-1, -1}, v])/(1 + delta) - 
      2*delta^2*GPL[{-1, 0}, v] - (2*delta*GPL[{-1, 0}, v])/(1 + delta) - 
      (4*delta^2*GPL[{-1, 0}, v])/(1 + delta) - (2*delta^3*GPL[{-1, 0}, v])/
       (1 + delta) - delta*GPL[{-1, 1}, v] + (delta*GPL[{-1, 1}, v])/
       (1 + delta) + (delta^2*GPL[{-1, 1}, v])/(1 + delta) - 
      2*delta^2*GPL[{0, -1}, v] - (2*delta^2*GPL[{0, -1}, v])/(1 + delta) - 
      (2*delta^3*GPL[{0, -1}, v])/(1 + delta) + 2*delta^2*GPL[{0, 0}, u] + 
      8*delta^2*GPL[{0, 0}, v] - 2*delta^2*GPL[{0, 1}, v] + 
      (2*delta^2*GPL[{0, 1}, v])/(1 + delta) + (2*delta^3*GPL[{0, 1}, v])/
       (1 + delta) - delta^2*GPL[{0, -v^(-1)}, u] - 
      (delta^2*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
      (delta^3*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
      delta^2*GPL[{0, v^(-1)}, u] + (delta^2*GPL[{0, v^(-1)}, u])/
       (1 + delta) + (delta^3*GPL[{0, v^(-1)}, u])/(1 + delta) - 
      delta*GPL[{1, -1}, v] - (delta*GPL[{1, -1}, v])/(1 + delta) - 
      (delta^2*GPL[{1, -1}, v])/(1 + delta) - 2*delta^2*GPL[{1, 0}, v] + 
      (2*delta*GPL[{1, 0}, v])/(1 + delta) + (4*delta^2*GPL[{1, 0}, v])/
       (1 + delta) + (2*delta^3*GPL[{1, 0}, v])/(1 + delta) + 
      delta*GPL[{1, 1}, v] + delta^2*GPL[{1, 1}, v] - 
      (delta*GPL[{1, 1}, v])/(1 + delta) - (2*delta^2*GPL[{1, 1}, v])/
       (1 + delta) - (delta^3*GPL[{1, 1}, v])/(1 + delta) - 
      delta^2*GPL[{-v^(-1), 0}, u] - (2*delta*GPL[{-v^(-1), 0}, u])/
       (1 + delta) - (3*delta^2*GPL[{-v^(-1), 0}, u])/(1 + delta) - 
      (delta^3*GPL[{-v^(-1), 0}, u])/(1 + delta) + 
      delta*GPL[{-v^(-1), -v^(-1)}, u] + delta^2*GPL[{-v^(-1), -v^(-1)}, u] + 
      (delta*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
      (2*delta^2*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
      (delta^3*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) - 
      delta*GPL[{-v^(-1), v^(-1)}, u] + (delta*GPL[{-v^(-1), v^(-1)}, u])/
       (1 + delta) + (delta^2*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) - 
      delta^2*GPL[{v^(-1), 0}, u] + (2*delta*GPL[{v^(-1), 0}, u])/
       (1 + delta) + (3*delta^2*GPL[{v^(-1), 0}, u])/(1 + delta) + 
      (delta^3*GPL[{v^(-1), 0}, u])/(1 + delta) - 
      delta*GPL[{v^(-1), -v^(-1)}, u] - (delta*GPL[{v^(-1), -v^(-1)}, u])/
       (1 + delta) - (delta^2*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) + 
      delta*GPL[{v^(-1), v^(-1)}, u] + delta^2*GPL[{v^(-1), v^(-1)}, u] - 
      (delta*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) - 
      (2*delta^2*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) - 
      (delta^3*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) + 
      2*delta*GPL[{-1}, v]*Log[2] - 4*delta*GPL[{0}, u]*Log[2] - 
      8*delta*GPL[{0}, v]*Log[2] + 2*delta*GPL[{1}, v]*Log[2] + 
      2*delta*GPL[{-v^(-1)}, u]*Log[2] + 2*delta*GPL[{v^(-1)}, u]*Log[2] + 
      4*Log[2]^2) - (26*Zeta[3])/3, 
   (8*delta^3*EulerGamma^3)/(3*(1 + delta)) + (5*Pi^2*GPL[{0}, u])/
     (3*(1 + delta)) + (17*delta*Pi^2*GPL[{0}, u])/(3*(1 + delta)) + 
    (16*delta^2*Pi^2*GPL[{0}, u])/(3*(1 + delta)) + 
    (4*delta^3*Pi^2*GPL[{0}, u])/(3*(1 + delta)) + (5*Pi^2*GPL[{0}, v])/3 + 
    4*delta*Pi^2*GPL[{0}, v] + (4*delta^2*Pi^2*GPL[{0}, v])/3 - 
    (4*delta^2*Pi^2*GPL[{1}, u])/(3*(1 + delta)) - 
    (4*delta^3*Pi^2*GPL[{1}, u])/(3*(1 + delta)) - 
    (Pi^2*GPL[{-v^(-1)}, u])/6 - (5*Pi^2*GPL[{-v^(-1)}, u])/(6*(1 + delta)) - 
    (17*delta*Pi^2*GPL[{-v^(-1)}, u])/(6*(1 + delta)) - 
    (2*delta^2*Pi^2*GPL[{-v^(-1)}, u])/(1 + delta) + 
    (Pi^2*GPL[{v^(-1)}, u])/6 - (5*Pi^2*GPL[{v^(-1)}, u])/(6*(1 + delta)) - 
    (17*delta*Pi^2*GPL[{v^(-1)}, u])/(6*(1 + delta)) - 
    (2*delta^2*Pi^2*GPL[{v^(-1)}, u])/(1 + delta) + 
    2*delta^2*EulerGamma^2*((4*GPL[{0}, u])/(1 + delta) + 
      (4*delta*GPL[{0}, u])/(1 + delta) + 4*GPL[{0}, v] - 
      2*GPL[{-v^(-1)}, u] - (2*GPL[{-v^(-1)}, u])/(1 + delta) - 
      (2*delta*GPL[{-v^(-1)}, u])/(1 + delta) + 2*GPL[{v^(-1)}, u] - 
      (2*GPL[{v^(-1)}, u])/(1 + delta) - (2*delta*GPL[{v^(-1)}, u])/
       (1 + delta)) + 2*delta*GPL[{1}, u]*GPL[{-1, -1}, v] + 
    2*delta^2*GPL[{1}, u]*GPL[{-1, -1}, v] + 
    (2*delta*GPL[{1}, u]*GPL[{-1, -1}, v])/(1 + delta) + 
    (4*delta^2*GPL[{1}, u]*GPL[{-1, -1}, v])/(1 + delta) + 
    (2*delta^3*GPL[{1}, u]*GPL[{-1, -1}, v])/(1 + delta) - 
    2*delta*GPL[{-v^(-1)}, u]*GPL[{-1, -1}, v] - 2*delta^2*GPL[{-v^(-1)}, u]*
     GPL[{-1, -1}, v] - (2*delta*GPL[{-v^(-1)}, u]*GPL[{-1, -1}, v])/
     (1 + delta) - (4*delta^2*GPL[{-v^(-1)}, u]*GPL[{-1, -1}, v])/
     (1 + delta) - (2*delta^3*GPL[{-v^(-1)}, u]*GPL[{-1, -1}, v])/
     (1 + delta) - 4*delta^2*GPL[{1}, u]*GPL[{-1, 0}, v] - 
    (4*delta*GPL[{1}, u]*GPL[{-1, 0}, v])/(1 + delta) - 
    (8*delta^2*GPL[{1}, u]*GPL[{-1, 0}, v])/(1 + delta) - 
    (4*delta^3*GPL[{1}, u]*GPL[{-1, 0}, v])/(1 + delta) + 
    4*delta^2*GPL[{-v^(-1)}, u]*GPL[{-1, 0}, v] + 
    (4*delta*GPL[{-v^(-1)}, u]*GPL[{-1, 0}, v])/(1 + delta) + 
    (8*delta^2*GPL[{-v^(-1)}, u]*GPL[{-1, 0}, v])/(1 + delta) + 
    (4*delta^3*GPL[{-v^(-1)}, u]*GPL[{-1, 0}, v])/(1 + delta) - 
    2*delta*GPL[{1}, u]*GPL[{-1, 1}, v] + 
    (2*delta*GPL[{1}, u]*GPL[{-1, 1}, v])/(1 + delta) + 
    (2*delta^2*GPL[{1}, u]*GPL[{-1, 1}, v])/(1 + delta) + 
    2*delta*GPL[{-v^(-1)}, u]*GPL[{-1, 1}, v] - 
    (2*delta*GPL[{-v^(-1)}, u]*GPL[{-1, 1}, v])/(1 + delta) - 
    (2*delta^2*GPL[{-v^(-1)}, u]*GPL[{-1, 1}, v])/(1 + delta) - 
    4*delta*GPL[{1}, u]*GPL[{0, -1}, v] - 4*delta^2*GPL[{1}, u]*
     GPL[{0, -1}, v] - (4*delta*GPL[{1}, u]*GPL[{0, -1}, v])/(1 + delta) - 
    (8*delta^2*GPL[{1}, u]*GPL[{0, -1}, v])/(1 + delta) - 
    (4*delta^3*GPL[{1}, u]*GPL[{0, -1}, v])/(1 + delta) + 
    2*delta*GPL[{-v^(-1)}, u]*GPL[{0, -1}, v] + 4*delta^2*GPL[{-v^(-1)}, u]*
     GPL[{0, -1}, v] + (2*delta*GPL[{-v^(-1)}, u]*GPL[{0, -1}, v])/
     (1 + delta) + (6*delta^2*GPL[{-v^(-1)}, u]*GPL[{0, -1}, v])/
     (1 + delta) + (4*delta^3*GPL[{-v^(-1)}, u]*GPL[{0, -1}, v])/
     (1 + delta) + 2*delta*GPL[{v^(-1)}, u]*GPL[{0, -1}, v] + 
    (2*delta*GPL[{v^(-1)}, u]*GPL[{0, -1}, v])/(1 + delta) + 
    (2*delta^2*GPL[{v^(-1)}, u]*GPL[{0, -1}, v])/(1 + delta) + 
    (16*GPL[{0}, v]*GPL[{0, 0}, u])/(1 + delta) + 
    (48*delta*GPL[{0}, v]*GPL[{0, 0}, u])/(1 + delta) + 
    (48*delta^2*GPL[{0}, v]*GPL[{0, 0}, u])/(1 + delta) + 
    (16*delta^3*GPL[{0}, v]*GPL[{0, 0}, u])/(1 + delta) + 
    (16*GPL[{0}, u]*GPL[{0, 0}, v])/(1 + delta) + 
    (48*delta*GPL[{0}, u]*GPL[{0, 0}, v])/(1 + delta) + 
    (48*delta^2*GPL[{0}, u]*GPL[{0, 0}, v])/(1 + delta) + 
    (16*delta^3*GPL[{0}, u]*GPL[{0, 0}, v])/(1 + delta) - 
    8*delta^2*GPL[{-v^(-1)}, u]*GPL[{0, 0}, v] - 
    (8*GPL[{-v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) - 
    (24*delta*GPL[{-v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) - 
    (24*delta^2*GPL[{-v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) - 
    (8*delta^3*GPL[{-v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) + 
    8*delta^2*GPL[{v^(-1)}, u]*GPL[{0, 0}, v] - 
    (8*GPL[{v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) - 
    (24*delta*GPL[{v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) - 
    (24*delta^2*GPL[{v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) - 
    (8*delta^3*GPL[{v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) - 
    4*delta*GPL[{-1}, v]*GPL[{0, 1}, u] - 4*delta^2*GPL[{-1}, v]*
     GPL[{0, 1}, u] - (4*delta*GPL[{-1}, v]*GPL[{0, 1}, u])/(1 + delta) - 
    (8*delta^2*GPL[{-1}, v]*GPL[{0, 1}, u])/(1 + delta) - 
    (4*delta^3*GPL[{-1}, v]*GPL[{0, 1}, u])/(1 + delta) + 
    4*delta*GPL[{1}, v]*GPL[{0, 1}, u] + 4*delta^2*GPL[{1}, v]*
     GPL[{0, 1}, u] - (4*delta*GPL[{1}, v]*GPL[{0, 1}, u])/(1 + delta) - 
    (8*delta^2*GPL[{1}, v]*GPL[{0, 1}, u])/(1 + delta) - 
    (4*delta^3*GPL[{1}, v]*GPL[{0, 1}, u])/(1 + delta) + 
    4*delta*GPL[{1}, u]*GPL[{0, 1}, v] + 4*delta^2*GPL[{1}, u]*
     GPL[{0, 1}, v] - (4*delta*GPL[{1}, u]*GPL[{0, 1}, v])/(1 + delta) - 
    (8*delta^2*GPL[{1}, u]*GPL[{0, 1}, v])/(1 + delta) - 
    (4*delta^3*GPL[{1}, u]*GPL[{0, 1}, v])/(1 + delta) - 
    2*delta*GPL[{-v^(-1)}, u]*GPL[{0, 1}, v] + 
    (2*delta*GPL[{-v^(-1)}, u]*GPL[{0, 1}, v])/(1 + delta) + 
    (2*delta^2*GPL[{-v^(-1)}, u]*GPL[{0, 1}, v])/(1 + delta) - 
    2*delta*GPL[{v^(-1)}, u]*GPL[{0, 1}, v] - 4*delta^2*GPL[{v^(-1)}, u]*
     GPL[{0, 1}, v] + (2*delta*GPL[{v^(-1)}, u]*GPL[{0, 1}, v])/(1 + delta) + 
    (6*delta^2*GPL[{v^(-1)}, u]*GPL[{0, 1}, v])/(1 + delta) + 
    (4*delta^3*GPL[{v^(-1)}, u]*GPL[{0, 1}, v])/(1 + delta) + 
    4*delta*GPL[{-1}, v]*GPL[{0, -v^(-1)}, u] + 4*delta^2*GPL[{-1}, v]*
     GPL[{0, -v^(-1)}, u] + (4*delta*GPL[{-1}, v]*GPL[{0, -v^(-1)}, u])/
     (1 + delta) + (8*delta^2*GPL[{-1}, v]*GPL[{0, -v^(-1)}, u])/
     (1 + delta) + (4*delta^3*GPL[{-1}, v]*GPL[{0, -v^(-1)}, u])/
     (1 + delta) - 8*delta*GPL[{0}, v]*GPL[{0, -v^(-1)}, u] - 
    8*delta^2*GPL[{0}, v]*GPL[{0, -v^(-1)}, u] - 
    (8*GPL[{0}, v]*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
    (24*delta*GPL[{0}, v]*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
    (24*delta^2*GPL[{0}, v]*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
    (8*delta^3*GPL[{0}, v]*GPL[{0, -v^(-1)}, u])/(1 + delta) + 
    8*delta*GPL[{0}, v]*GPL[{0, v^(-1)}, u] + 8*delta^2*GPL[{0}, v]*
     GPL[{0, v^(-1)}, u] - (8*GPL[{0}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) - 
    (24*delta*GPL[{0}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) - 
    (24*delta^2*GPL[{0}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) - 
    (8*delta^3*GPL[{0}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) - 
    4*delta*GPL[{1}, v]*GPL[{0, v^(-1)}, u] - 4*delta^2*GPL[{1}, v]*
     GPL[{0, v^(-1)}, u] + (4*delta*GPL[{1}, v]*GPL[{0, v^(-1)}, u])/
     (1 + delta) + (8*delta^2*GPL[{1}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) + 
    (4*delta^3*GPL[{1}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) + 
    2*delta*GPL[{1}, u]*GPL[{1, -1}, v] + 
    (2*delta*GPL[{1}, u]*GPL[{1, -1}, v])/(1 + delta) + 
    (2*delta^2*GPL[{1}, u]*GPL[{1, -1}, v])/(1 + delta) - 
    2*delta*GPL[{v^(-1)}, u]*GPL[{1, -1}, v] - 
    (2*delta*GPL[{v^(-1)}, u]*GPL[{1, -1}, v])/(1 + delta) - 
    (2*delta^2*GPL[{v^(-1)}, u]*GPL[{1, -1}, v])/(1 + delta) - 
    2*delta^2*GPL[{-1}, v]*GPL[{1, 0}, u] - 
    (2*delta^2*GPL[{-1}, v]*GPL[{1, 0}, u])/(1 + delta) - 
    (2*delta^3*GPL[{-1}, v]*GPL[{1, 0}, u])/(1 + delta) - 
    (8*delta*GPL[{0}, v]*GPL[{1, 0}, u])/(1 + delta) - 
    (16*delta^2*GPL[{0}, v]*GPL[{1, 0}, u])/(1 + delta) - 
    (8*delta^3*GPL[{0}, v]*GPL[{1, 0}, u])/(1 + delta) + 
    2*delta^2*GPL[{1}, v]*GPL[{1, 0}, u] - 
    (2*delta^2*GPL[{1}, v]*GPL[{1, 0}, u])/(1 + delta) - 
    (2*delta^3*GPL[{1}, v]*GPL[{1, 0}, u])/(1 + delta) + 
    4*delta^2*GPL[{1}, u]*GPL[{1, 0}, v] - 
    (4*delta*GPL[{1}, u]*GPL[{1, 0}, v])/(1 + delta) - 
    (8*delta^2*GPL[{1}, u]*GPL[{1, 0}, v])/(1 + delta) - 
    (4*delta^3*GPL[{1}, u]*GPL[{1, 0}, v])/(1 + delta) - 
    4*delta^2*GPL[{v^(-1)}, u]*GPL[{1, 0}, v] + 
    (4*delta*GPL[{v^(-1)}, u]*GPL[{1, 0}, v])/(1 + delta) + 
    (8*delta^2*GPL[{v^(-1)}, u]*GPL[{1, 0}, v])/(1 + delta) + 
    (4*delta^3*GPL[{v^(-1)}, u]*GPL[{1, 0}, v])/(1 + delta) + 
    4*delta^2*GPL[{-1}, v]*GPL[{1, 1}, u] + 
    (4*delta^2*GPL[{-1}, v]*GPL[{1, 1}, u])/(1 + delta) + 
    (4*delta^3*GPL[{-1}, v]*GPL[{1, 1}, u])/(1 + delta) - 
    4*delta^2*GPL[{1}, v]*GPL[{1, 1}, u] + 
    (4*delta^2*GPL[{1}, v]*GPL[{1, 1}, u])/(1 + delta) + 
    (4*delta^3*GPL[{1}, v]*GPL[{1, 1}, u])/(1 + delta) - 
    2*delta*GPL[{1}, u]*GPL[{1, 1}, v] - 2*delta^2*GPL[{1}, u]*
     GPL[{1, 1}, v] + (2*delta*GPL[{1}, u]*GPL[{1, 1}, v])/(1 + delta) + 
    (4*delta^2*GPL[{1}, u]*GPL[{1, 1}, v])/(1 + delta) + 
    (2*delta^3*GPL[{1}, u]*GPL[{1, 1}, v])/(1 + delta) + 
    2*delta*GPL[{v^(-1)}, u]*GPL[{1, 1}, v] + 2*delta^2*GPL[{v^(-1)}, u]*
     GPL[{1, 1}, v] - (2*delta*GPL[{v^(-1)}, u]*GPL[{1, 1}, v])/(1 + delta) - 
    (4*delta^2*GPL[{v^(-1)}, u]*GPL[{1, 1}, v])/(1 + delta) - 
    (2*delta^3*GPL[{v^(-1)}, u]*GPL[{1, 1}, v])/(1 + delta) - 
    2*delta^2*GPL[{-1}, v]*GPL[{1, -v^(-1)}, u] - 
    (2*delta^2*GPL[{-1}, v]*GPL[{1, -v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{-1}, v]*GPL[{1, -v^(-1)}, u])/(1 + delta) + 
    4*delta^2*GPL[{0}, v]*GPL[{1, -v^(-1)}, u] + 
    (4*delta*GPL[{0}, v]*GPL[{1, -v^(-1)}, u])/(1 + delta) + 
    (8*delta^2*GPL[{0}, v]*GPL[{1, -v^(-1)}, u])/(1 + delta) + 
    (4*delta^3*GPL[{0}, v]*GPL[{1, -v^(-1)}, u])/(1 + delta) - 
    4*delta^2*GPL[{0}, v]*GPL[{1, v^(-1)}, u] + 
    (4*delta*GPL[{0}, v]*GPL[{1, v^(-1)}, u])/(1 + delta) + 
    (8*delta^2*GPL[{0}, v]*GPL[{1, v^(-1)}, u])/(1 + delta) + 
    (4*delta^3*GPL[{0}, v]*GPL[{1, v^(-1)}, u])/(1 + delta) + 
    2*delta^2*GPL[{1}, v]*GPL[{1, v^(-1)}, u] - 
    (2*delta^2*GPL[{1}, v]*GPL[{1, v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{1}, v]*GPL[{1, v^(-1)}, u])/(1 + delta) + 
    2*delta^2*GPL[{-1}, v]*GPL[{-v^(-1), 0}, u] + 
    (2*delta^2*GPL[{-1}, v]*GPL[{-v^(-1), 0}, u])/(1 + delta) + 
    (2*delta^3*GPL[{-1}, v]*GPL[{-v^(-1), 0}, u])/(1 + delta) - 
    4*delta^2*GPL[{0}, v]*GPL[{-v^(-1), 0}, u] - 
    (8*GPL[{0}, v]*GPL[{-v^(-1), 0}, u])/(1 + delta) - 
    (20*delta*GPL[{0}, v]*GPL[{-v^(-1), 0}, u])/(1 + delta) - 
    (16*delta^2*GPL[{0}, v]*GPL[{-v^(-1), 0}, u])/(1 + delta) - 
    (4*delta^3*GPL[{0}, v]*GPL[{-v^(-1), 0}, u])/(1 + delta) + 
    2*delta*GPL[{-1}, v]*GPL[{-v^(-1), 1}, u] + 
    (2*delta*GPL[{-1}, v]*GPL[{-v^(-1), 1}, u])/(1 + delta) + 
    (2*delta^2*GPL[{-1}, v]*GPL[{-v^(-1), 1}, u])/(1 + delta) - 
    2*delta*GPL[{1}, v]*GPL[{-v^(-1), 1}, u] + 
    (2*delta*GPL[{1}, v]*GPL[{-v^(-1), 1}, u])/(1 + delta) + 
    (2*delta^2*GPL[{1}, v]*GPL[{-v^(-1), 1}, u])/(1 + delta) - 
    2*delta*GPL[{-1}, v]*GPL[{-v^(-1), -v^(-1)}, u] - 
    2*delta^2*GPL[{-1}, v]*GPL[{-v^(-1), -v^(-1)}, u] - 
    (2*delta*GPL[{-1}, v]*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (4*delta^2*GPL[{-1}, v]*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{-1}, v]*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
    4*delta*GPL[{0}, v]*GPL[{-v^(-1), -v^(-1)}, u] + 
    4*delta^2*GPL[{0}, v]*GPL[{-v^(-1), -v^(-1)}, u] + 
    (4*GPL[{0}, v]*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (12*delta*GPL[{0}, v]*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (12*delta^2*GPL[{0}, v]*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (4*delta^3*GPL[{0}, v]*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) - 
    4*delta*GPL[{0}, v]*GPL[{-v^(-1), v^(-1)}, u] + 
    (4*GPL[{0}, v]*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) + 
    (8*delta*GPL[{0}, v]*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) + 
    (4*delta^2*GPL[{0}, v]*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) + 
    2*delta*GPL[{1}, v]*GPL[{-v^(-1), v^(-1)}, u] - 
    (2*delta*GPL[{1}, v]*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{1}, v]*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) + 
    4*delta^2*GPL[{0}, v]*GPL[{v^(-1), 0}, u] - 
    (8*GPL[{0}, v]*GPL[{v^(-1), 0}, u])/(1 + delta) - 
    (20*delta*GPL[{0}, v]*GPL[{v^(-1), 0}, u])/(1 + delta) - 
    (16*delta^2*GPL[{0}, v]*GPL[{v^(-1), 0}, u])/(1 + delta) - 
    (4*delta^3*GPL[{0}, v]*GPL[{v^(-1), 0}, u])/(1 + delta) - 
    2*delta^2*GPL[{1}, v]*GPL[{v^(-1), 0}, u] + 
    (2*delta^2*GPL[{1}, v]*GPL[{v^(-1), 0}, u])/(1 + delta) + 
    (2*delta^3*GPL[{1}, v]*GPL[{v^(-1), 0}, u])/(1 + delta) + 
    2*delta*GPL[{-1}, v]*GPL[{v^(-1), 1}, u] + 
    (2*delta*GPL[{-1}, v]*GPL[{v^(-1), 1}, u])/(1 + delta) + 
    (2*delta^2*GPL[{-1}, v]*GPL[{v^(-1), 1}, u])/(1 + delta) - 
    2*delta*GPL[{1}, v]*GPL[{v^(-1), 1}, u] + 
    (2*delta*GPL[{1}, v]*GPL[{v^(-1), 1}, u])/(1 + delta) + 
    (2*delta^2*GPL[{1}, v]*GPL[{v^(-1), 1}, u])/(1 + delta) - 
    2*delta*GPL[{-1}, v]*GPL[{v^(-1), -v^(-1)}, u] - 
    (2*delta*GPL[{-1}, v]*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{-1}, v]*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) + 
    4*delta*GPL[{0}, v]*GPL[{v^(-1), -v^(-1)}, u] + 
    (4*GPL[{0}, v]*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (8*delta*GPL[{0}, v]*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (4*delta^2*GPL[{0}, v]*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) - 
    4*delta*GPL[{0}, v]*GPL[{v^(-1), v^(-1)}, u] - 
    4*delta^2*GPL[{0}, v]*GPL[{v^(-1), v^(-1)}, u] + 
    (4*GPL[{0}, v]*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) + 
    (12*delta*GPL[{0}, v]*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) + 
    (12*delta^2*GPL[{0}, v]*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) + 
    (4*delta^3*GPL[{0}, v]*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) + 
    2*delta*GPL[{1}, v]*GPL[{v^(-1), v^(-1)}, u] + 
    2*delta^2*GPL[{1}, v]*GPL[{v^(-1), v^(-1)}, u] - 
    (2*delta*GPL[{1}, v]*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) - 
    (4*delta^2*GPL[{1}, v]*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{1}, v]*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) + 
    (16*GPL[{0, 0, 0}, u])/(1 + delta) + (48*delta*GPL[{0, 0, 0}, u])/
     (1 + delta) + (48*delta^2*GPL[{0, 0, 0}, u])/(1 + delta) + 
    (16*delta^3*GPL[{0, 0, 0}, u])/(1 + delta) + 16*GPL[{0, 0, 0}, v] + 
    32*delta*GPL[{0, 0, 0}, v] + 16*delta^2*GPL[{0, 0, 0}, v] - 
    8*GPL[{0, 0, -v^(-1)}, u] - 16*delta*GPL[{0, 0, -v^(-1)}, u] - 
    8*delta^2*GPL[{0, 0, -v^(-1)}, u] - (8*GPL[{0, 0, -v^(-1)}, u])/
     (1 + delta) - (24*delta*GPL[{0, 0, -v^(-1)}, u])/(1 + delta) - 
    (24*delta^2*GPL[{0, 0, -v^(-1)}, u])/(1 + delta) - 
    (8*delta^3*GPL[{0, 0, -v^(-1)}, u])/(1 + delta) + 
    8*GPL[{0, 0, v^(-1)}, u] + 16*delta*GPL[{0, 0, v^(-1)}, u] + 
    8*delta^2*GPL[{0, 0, v^(-1)}, u] - (8*GPL[{0, 0, v^(-1)}, u])/
     (1 + delta) - (24*delta*GPL[{0, 0, v^(-1)}, u])/(1 + delta) - 
    (24*delta^2*GPL[{0, 0, v^(-1)}, u])/(1 + delta) - 
    (8*delta^3*GPL[{0, 0, v^(-1)}, u])/(1 + delta) - 
    (8*delta*GPL[{0, 1, 0}, u])/(1 + delta) - (16*delta^2*GPL[{0, 1, 0}, u])/
     (1 + delta) - (8*delta^3*GPL[{0, 1, 0}, u])/(1 + delta) + 
    4*delta*GPL[{0, 1, -v^(-1)}, u] + 4*delta^2*GPL[{0, 1, -v^(-1)}, u] + 
    (4*delta*GPL[{0, 1, -v^(-1)}, u])/(1 + delta) + 
    (8*delta^2*GPL[{0, 1, -v^(-1)}, u])/(1 + delta) + 
    (4*delta^3*GPL[{0, 1, -v^(-1)}, u])/(1 + delta) - 
    4*delta*GPL[{0, 1, v^(-1)}, u] - 4*delta^2*GPL[{0, 1, v^(-1)}, u] + 
    (4*delta*GPL[{0, 1, v^(-1)}, u])/(1 + delta) + 
    (8*delta^2*GPL[{0, 1, v^(-1)}, u])/(1 + delta) + 
    (4*delta^3*GPL[{0, 1, v^(-1)}, u])/(1 + delta) - 
    4*delta*GPL[{0, -v^(-1), 0}, u] - 4*delta^2*GPL[{0, -v^(-1), 0}, u] - 
    (8*GPL[{0, -v^(-1), 0}, u])/(1 + delta) - 
    (20*delta*GPL[{0, -v^(-1), 0}, u])/(1 + delta) - 
    (16*delta^2*GPL[{0, -v^(-1), 0}, u])/(1 + delta) - 
    (4*delta^3*GPL[{0, -v^(-1), 0}, u])/(1 + delta) + 
    4*GPL[{0, -v^(-1), -v^(-1)}, u] + 8*delta*GPL[{0, -v^(-1), -v^(-1)}, u] + 
    4*delta^2*GPL[{0, -v^(-1), -v^(-1)}, u] + 
    (4*GPL[{0, -v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (12*delta*GPL[{0, -v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (12*delta^2*GPL[{0, -v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (4*delta^3*GPL[{0, -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    4*GPL[{0, -v^(-1), v^(-1)}, u] - 4*delta*GPL[{0, -v^(-1), v^(-1)}, u] + 
    (4*GPL[{0, -v^(-1), v^(-1)}, u])/(1 + delta) + 
    (8*delta*GPL[{0, -v^(-1), v^(-1)}, u])/(1 + delta) + 
    (4*delta^2*GPL[{0, -v^(-1), v^(-1)}, u])/(1 + delta) + 
    4*delta*GPL[{0, v^(-1), 0}, u] + 4*delta^2*GPL[{0, v^(-1), 0}, u] - 
    (8*GPL[{0, v^(-1), 0}, u])/(1 + delta) - 
    (20*delta*GPL[{0, v^(-1), 0}, u])/(1 + delta) - 
    (16*delta^2*GPL[{0, v^(-1), 0}, u])/(1 + delta) - 
    (4*delta^3*GPL[{0, v^(-1), 0}, u])/(1 + delta) + 
    4*GPL[{0, v^(-1), -v^(-1)}, u] + 4*delta*GPL[{0, v^(-1), -v^(-1)}, u] + 
    (4*GPL[{0, v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (8*delta*GPL[{0, v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (4*delta^2*GPL[{0, v^(-1), -v^(-1)}, u])/(1 + delta) - 
    4*GPL[{0, v^(-1), v^(-1)}, u] - 8*delta*GPL[{0, v^(-1), v^(-1)}, u] - 
    4*delta^2*GPL[{0, v^(-1), v^(-1)}, u] + (4*GPL[{0, v^(-1), v^(-1)}, u])/
     (1 + delta) + (12*delta*GPL[{0, v^(-1), v^(-1)}, u])/(1 + delta) + 
    (12*delta^2*GPL[{0, v^(-1), v^(-1)}, u])/(1 + delta) + 
    (4*delta^3*GPL[{0, v^(-1), v^(-1)}, u])/(1 + delta) - 
    (8*delta*GPL[{1, 0, 0}, u])/(1 + delta) - (20*delta^2*GPL[{1, 0, 0}, u])/
     (1 + delta) - (12*delta^3*GPL[{1, 0, 0}, u])/(1 + delta) + 
    4*delta*GPL[{1, 0, -v^(-1)}, u] + 6*delta^2*GPL[{1, 0, -v^(-1)}, u] + 
    (4*delta*GPL[{1, 0, -v^(-1)}, u])/(1 + delta) + 
    (10*delta^2*GPL[{1, 0, -v^(-1)}, u])/(1 + delta) + 
    (6*delta^3*GPL[{1, 0, -v^(-1)}, u])/(1 + delta) - 
    4*delta*GPL[{1, 0, v^(-1)}, u] - 6*delta^2*GPL[{1, 0, v^(-1)}, u] + 
    (4*delta*GPL[{1, 0, v^(-1)}, u])/(1 + delta) + 
    (10*delta^2*GPL[{1, 0, v^(-1)}, u])/(1 + delta) + 
    (6*delta^3*GPL[{1, 0, v^(-1)}, u])/(1 + delta) + 
    (8*delta^2*GPL[{1, 1, 0}, u])/(1 + delta) + (8*delta^3*GPL[{1, 1, 0}, u])/
     (1 + delta) - 4*delta^2*GPL[{1, 1, -v^(-1)}, u] - 
    (4*delta^2*GPL[{1, 1, -v^(-1)}, u])/(1 + delta) - 
    (4*delta^3*GPL[{1, 1, -v^(-1)}, u])/(1 + delta) + 
    4*delta^2*GPL[{1, 1, v^(-1)}, u] - (4*delta^2*GPL[{1, 1, v^(-1)}, u])/
     (1 + delta) - (4*delta^3*GPL[{1, 1, v^(-1)}, u])/(1 + delta) + 
    2*delta^2*GPL[{1, -v^(-1), 0}, u] + (4*delta*GPL[{1, -v^(-1), 0}, u])/
     (1 + delta) + (6*delta^2*GPL[{1, -v^(-1), 0}, u])/(1 + delta) + 
    (2*delta^3*GPL[{1, -v^(-1), 0}, u])/(1 + delta) - 
    2*delta*GPL[{1, -v^(-1), -v^(-1)}, u] - 
    2*delta^2*GPL[{1, -v^(-1), -v^(-1)}, u] - 
    (2*delta*GPL[{1, -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (4*delta^2*GPL[{1, -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{1, -v^(-1), -v^(-1)}, u])/(1 + delta) + 
    2*delta*GPL[{1, -v^(-1), v^(-1)}, u] - 
    (2*delta*GPL[{1, -v^(-1), v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{1, -v^(-1), v^(-1)}, u])/(1 + delta) - 
    2*delta^2*GPL[{1, v^(-1), 0}, u] + (4*delta*GPL[{1, v^(-1), 0}, u])/
     (1 + delta) + (6*delta^2*GPL[{1, v^(-1), 0}, u])/(1 + delta) + 
    (2*delta^3*GPL[{1, v^(-1), 0}, u])/(1 + delta) - 
    2*delta*GPL[{1, v^(-1), -v^(-1)}, u] - 
    (2*delta*GPL[{1, v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{1, v^(-1), -v^(-1)}, u])/(1 + delta) + 
    2*delta*GPL[{1, v^(-1), v^(-1)}, u] + 
    2*delta^2*GPL[{1, v^(-1), v^(-1)}, u] - 
    (2*delta*GPL[{1, v^(-1), v^(-1)}, u])/(1 + delta) - 
    (4*delta^2*GPL[{1, v^(-1), v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{1, v^(-1), v^(-1)}, u])/(1 + delta) - 
    2*delta^2*GPL[{-v^(-1), 0, 0}, u] - (8*GPL[{-v^(-1), 0, 0}, u])/
     (1 + delta) - (20*delta*GPL[{-v^(-1), 0, 0}, u])/(1 + delta) - 
    (14*delta^2*GPL[{-v^(-1), 0, 0}, u])/(1 + delta) - 
    (2*delta^3*GPL[{-v^(-1), 0, 0}, u])/(1 + delta) + 
    4*GPL[{-v^(-1), 0, -v^(-1)}, u] + 6*delta*GPL[{-v^(-1), 0, -v^(-1)}, u] + 
    2*delta^2*GPL[{-v^(-1), 0, -v^(-1)}, u] + 
    (4*GPL[{-v^(-1), 0, -v^(-1)}, u])/(1 + delta) + 
    (10*delta*GPL[{-v^(-1), 0, -v^(-1)}, u])/(1 + delta) + 
    (8*delta^2*GPL[{-v^(-1), 0, -v^(-1)}, u])/(1 + delta) + 
    (2*delta^3*GPL[{-v^(-1), 0, -v^(-1)}, u])/(1 + delta) - 
    4*GPL[{-v^(-1), 0, v^(-1)}, u] - 6*delta*GPL[{-v^(-1), 0, v^(-1)}, u] + 
    (4*GPL[{-v^(-1), 0, v^(-1)}, u])/(1 + delta) + 
    (10*delta*GPL[{-v^(-1), 0, v^(-1)}, u])/(1 + delta) + 
    (6*delta^2*GPL[{-v^(-1), 0, v^(-1)}, u])/(1 + delta) + 
    (4*delta*GPL[{-v^(-1), 1, 0}, u])/(1 + delta) + 
    (4*delta^2*GPL[{-v^(-1), 1, 0}, u])/(1 + delta) - 
    2*delta*GPL[{-v^(-1), 1, -v^(-1)}, u] - 
    (2*delta*GPL[{-v^(-1), 1, -v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{-v^(-1), 1, -v^(-1)}, u])/(1 + delta) + 
    2*delta*GPL[{-v^(-1), 1, v^(-1)}, u] - 
    (2*delta*GPL[{-v^(-1), 1, v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{-v^(-1), 1, v^(-1)}, u])/(1 + delta) + 
    2*delta*GPL[{-v^(-1), -v^(-1), 0}, u] + 
    2*delta^2*GPL[{-v^(-1), -v^(-1), 0}, u] + 
    (4*GPL[{-v^(-1), -v^(-1), 0}, u])/(1 + delta) + 
    (10*delta*GPL[{-v^(-1), -v^(-1), 0}, u])/(1 + delta) + 
    (8*delta^2*GPL[{-v^(-1), -v^(-1), 0}, u])/(1 + delta) + 
    (2*delta^3*GPL[{-v^(-1), -v^(-1), 0}, u])/(1 + delta) - 
    2*GPL[{-v^(-1), -v^(-1), -v^(-1)}, u] - 
    4*delta*GPL[{-v^(-1), -v^(-1), -v^(-1)}, u] - 
    2*delta^2*GPL[{-v^(-1), -v^(-1), -v^(-1)}, u] - 
    (2*GPL[{-v^(-1), -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (6*delta*GPL[{-v^(-1), -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (6*delta^2*GPL[{-v^(-1), -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{-v^(-1), -v^(-1), -v^(-1)}, u])/(1 + delta) + 
    2*GPL[{-v^(-1), -v^(-1), v^(-1)}, u] + 
    2*delta*GPL[{-v^(-1), -v^(-1), v^(-1)}, u] - 
    (2*GPL[{-v^(-1), -v^(-1), v^(-1)}, u])/(1 + delta) - 
    (4*delta*GPL[{-v^(-1), -v^(-1), v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{-v^(-1), -v^(-1), v^(-1)}, u])/(1 + delta) - 
    2*delta*GPL[{-v^(-1), v^(-1), 0}, u] + (4*GPL[{-v^(-1), v^(-1), 0}, u])/
     (1 + delta) + (6*delta*GPL[{-v^(-1), v^(-1), 0}, u])/(1 + delta) + 
    (2*delta^2*GPL[{-v^(-1), v^(-1), 0}, u])/(1 + delta) - 
    2*GPL[{-v^(-1), v^(-1), -v^(-1)}, u] - 
    (2*GPL[{-v^(-1), v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (2*delta*GPL[{-v^(-1), v^(-1), -v^(-1)}, u])/(1 + delta) + 
    2*GPL[{-v^(-1), v^(-1), v^(-1)}, u] + 
    2*delta*GPL[{-v^(-1), v^(-1), v^(-1)}, u] - 
    (2*GPL[{-v^(-1), v^(-1), v^(-1)}, u])/(1 + delta) - 
    (4*delta*GPL[{-v^(-1), v^(-1), v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{-v^(-1), v^(-1), v^(-1)}, u])/(1 + delta) + 
    2*delta^2*GPL[{v^(-1), 0, 0}, u] - (8*GPL[{v^(-1), 0, 0}, u])/
     (1 + delta) - (20*delta*GPL[{v^(-1), 0, 0}, u])/(1 + delta) - 
    (14*delta^2*GPL[{v^(-1), 0, 0}, u])/(1 + delta) - 
    (2*delta^3*GPL[{v^(-1), 0, 0}, u])/(1 + delta) + 
    4*GPL[{v^(-1), 0, -v^(-1)}, u] + 6*delta*GPL[{v^(-1), 0, -v^(-1)}, u] + 
    (4*GPL[{v^(-1), 0, -v^(-1)}, u])/(1 + delta) + 
    (10*delta*GPL[{v^(-1), 0, -v^(-1)}, u])/(1 + delta) + 
    (6*delta^2*GPL[{v^(-1), 0, -v^(-1)}, u])/(1 + delta) - 
    4*GPL[{v^(-1), 0, v^(-1)}, u] - 6*delta*GPL[{v^(-1), 0, v^(-1)}, u] - 
    2*delta^2*GPL[{v^(-1), 0, v^(-1)}, u] + (4*GPL[{v^(-1), 0, v^(-1)}, u])/
     (1 + delta) + (10*delta*GPL[{v^(-1), 0, v^(-1)}, u])/(1 + delta) + 
    (8*delta^2*GPL[{v^(-1), 0, v^(-1)}, u])/(1 + delta) + 
    (2*delta^3*GPL[{v^(-1), 0, v^(-1)}, u])/(1 + delta) + 
    (4*delta*GPL[{v^(-1), 1, 0}, u])/(1 + delta) + 
    (4*delta^2*GPL[{v^(-1), 1, 0}, u])/(1 + delta) - 
    2*delta*GPL[{v^(-1), 1, -v^(-1)}, u] - 
    (2*delta*GPL[{v^(-1), 1, -v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{v^(-1), 1, -v^(-1)}, u])/(1 + delta) + 
    2*delta*GPL[{v^(-1), 1, v^(-1)}, u] - 
    (2*delta*GPL[{v^(-1), 1, v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{v^(-1), 1, v^(-1)}, u])/(1 + delta) + 
    2*delta*GPL[{v^(-1), -v^(-1), 0}, u] + (4*GPL[{v^(-1), -v^(-1), 0}, u])/
     (1 + delta) + (6*delta*GPL[{v^(-1), -v^(-1), 0}, u])/(1 + delta) + 
    (2*delta^2*GPL[{v^(-1), -v^(-1), 0}, u])/(1 + delta) - 
    2*GPL[{v^(-1), -v^(-1), -v^(-1)}, u] - 
    2*delta*GPL[{v^(-1), -v^(-1), -v^(-1)}, u] - 
    (2*GPL[{v^(-1), -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (4*delta*GPL[{v^(-1), -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{v^(-1), -v^(-1), -v^(-1)}, u])/(1 + delta) + 
    2*GPL[{v^(-1), -v^(-1), v^(-1)}, u] - 
    (2*GPL[{v^(-1), -v^(-1), v^(-1)}, u])/(1 + delta) - 
    (2*delta*GPL[{v^(-1), -v^(-1), v^(-1)}, u])/(1 + delta) - 
    2*delta*GPL[{v^(-1), v^(-1), 0}, u] - 
    2*delta^2*GPL[{v^(-1), v^(-1), 0}, u] + (4*GPL[{v^(-1), v^(-1), 0}, u])/
     (1 + delta) + (10*delta*GPL[{v^(-1), v^(-1), 0}, u])/(1 + delta) + 
    (8*delta^2*GPL[{v^(-1), v^(-1), 0}, u])/(1 + delta) + 
    (2*delta^3*GPL[{v^(-1), v^(-1), 0}, u])/(1 + delta) - 
    2*GPL[{v^(-1), v^(-1), -v^(-1)}, u] - 
    2*delta*GPL[{v^(-1), v^(-1), -v^(-1)}, u] - 
    (2*GPL[{v^(-1), v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (4*delta*GPL[{v^(-1), v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{v^(-1), v^(-1), -v^(-1)}, u])/(1 + delta) + 
    2*GPL[{v^(-1), v^(-1), v^(-1)}, u] + 
    4*delta*GPL[{v^(-1), v^(-1), v^(-1)}, u] + 
    2*delta^2*GPL[{v^(-1), v^(-1), v^(-1)}, u] - 
    (2*GPL[{v^(-1), v^(-1), v^(-1)}, u])/(1 + delta) - 
    (6*delta*GPL[{v^(-1), v^(-1), v^(-1)}, u])/(1 + delta) - 
    (6*delta^2*GPL[{v^(-1), v^(-1), v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{v^(-1), v^(-1), v^(-1)}, u])/(1 + delta) + 
    4*delta*GPL[{-1}, v]*GPL[{1}, u]*Log[2] - 4*delta*GPL[{1}, u]*GPL[{1}, v]*
     Log[2] - 4*delta*GPL[{-1}, v]*GPL[{-v^(-1)}, u]*Log[2] + 
    8*delta*GPL[{0}, v]*GPL[{-v^(-1)}, u]*Log[2] - 
    8*delta*GPL[{0}, v]*GPL[{v^(-1)}, u]*Log[2] + 
    4*delta*GPL[{1}, v]*GPL[{v^(-1)}, u]*Log[2] + 8*GPL[{0, -v^(-1)}, u]*
     Log[2] + 8*delta*GPL[{0, -v^(-1)}, u]*Log[2] - 
    8*GPL[{0, v^(-1)}, u]*Log[2] - 8*delta*GPL[{0, v^(-1)}, u]*Log[2] - 
    4*delta*GPL[{1, -v^(-1)}, u]*Log[2] + 4*delta*GPL[{1, v^(-1)}, u]*
     Log[2] + 4*delta*GPL[{-v^(-1), 0}, u]*Log[2] - 
    4*GPL[{-v^(-1), -v^(-1)}, u]*Log[2] - 4*delta*GPL[{-v^(-1), -v^(-1)}, u]*
     Log[2] + 4*GPL[{-v^(-1), v^(-1)}, u]*Log[2] - 
    4*delta*GPL[{v^(-1), 0}, u]*Log[2] - 4*GPL[{v^(-1), -v^(-1)}, u]*Log[2] + 
    4*GPL[{v^(-1), v^(-1)}, u]*Log[2] + 4*delta*GPL[{v^(-1), v^(-1)}, u]*
     Log[2] - 4*GPL[{-v^(-1)}, u]*Log[2]^2 + 4*GPL[{v^(-1)}, u]*Log[2]^2 + 
    2*delta*EulerGamma*((5*Pi^2)/(6*(1 + delta)) + 
      (2*delta*Pi^2)/(1 + delta) + (2*delta^2*Pi^2)/(3*(1 + delta)) + 
      (8*GPL[{0}, u]*GPL[{0}, v])/(1 + delta) + 
      (16*delta*GPL[{0}, u]*GPL[{0}, v])/(1 + delta) + 
      (8*delta^2*GPL[{0}, u]*GPL[{0}, v])/(1 + delta) - 
      2*delta*GPL[{-1}, v]*GPL[{1}, u] - (2*delta*GPL[{-1}, v]*GPL[{1}, u])/
       (1 + delta) - (2*delta^2*GPL[{-1}, v]*GPL[{1}, u])/(1 + delta) + 
      2*delta*GPL[{1}, u]*GPL[{1}, v] - (2*delta*GPL[{1}, u]*GPL[{1}, v])/
       (1 + delta) - (2*delta^2*GPL[{1}, u]*GPL[{1}, v])/(1 + delta) + 
      2*delta*GPL[{-1}, v]*GPL[{-v^(-1)}, u] + 
      (2*delta*GPL[{-1}, v]*GPL[{-v^(-1)}, u])/(1 + delta) + 
      (2*delta^2*GPL[{-1}, v]*GPL[{-v^(-1)}, u])/(1 + delta) - 
      4*delta*GPL[{0}, v]*GPL[{-v^(-1)}, u] - 
      (4*GPL[{0}, v]*GPL[{-v^(-1)}, u])/(1 + delta) - 
      (8*delta*GPL[{0}, v]*GPL[{-v^(-1)}, u])/(1 + delta) - 
      (4*delta^2*GPL[{0}, v]*GPL[{-v^(-1)}, u])/(1 + delta) + 
      4*delta*GPL[{0}, v]*GPL[{v^(-1)}, u] - (4*GPL[{0}, v]*GPL[{v^(-1)}, u])/
       (1 + delta) - (8*delta*GPL[{0}, v]*GPL[{v^(-1)}, u])/(1 + delta) - 
      (4*delta^2*GPL[{0}, v]*GPL[{v^(-1)}, u])/(1 + delta) - 
      2*delta*GPL[{1}, v]*GPL[{v^(-1)}, u] + 
      (2*delta*GPL[{1}, v]*GPL[{v^(-1)}, u])/(1 + delta) + 
      (2*delta^2*GPL[{1}, v]*GPL[{v^(-1)}, u])/(1 + delta) + 
      (8*GPL[{0, 0}, u])/(1 + delta) + (16*delta*GPL[{0, 0}, u])/
       (1 + delta) + (8*delta^2*GPL[{0, 0}, u])/(1 + delta) + 
      8*GPL[{0, 0}, v] + 8*delta*GPL[{0, 0}, v] - 4*GPL[{0, -v^(-1)}, u] - 
      4*delta*GPL[{0, -v^(-1)}, u] - (4*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
      (8*delta*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
      (4*delta^2*GPL[{0, -v^(-1)}, u])/(1 + delta) + 4*GPL[{0, v^(-1)}, u] + 
      4*delta*GPL[{0, v^(-1)}, u] - (4*GPL[{0, v^(-1)}, u])/(1 + delta) - 
      (8*delta*GPL[{0, v^(-1)}, u])/(1 + delta) - 
      (4*delta^2*GPL[{0, v^(-1)}, u])/(1 + delta) - (4*delta*GPL[{1, 0}, u])/
       (1 + delta) - (4*delta^2*GPL[{1, 0}, u])/(1 + delta) + 
      2*delta*GPL[{1, -v^(-1)}, u] + (2*delta*GPL[{1, -v^(-1)}, u])/
       (1 + delta) + (2*delta^2*GPL[{1, -v^(-1)}, u])/(1 + delta) - 
      2*delta*GPL[{1, v^(-1)}, u] + (2*delta*GPL[{1, v^(-1)}, u])/
       (1 + delta) + (2*delta^2*GPL[{1, v^(-1)}, u])/(1 + delta) - 
      2*delta*GPL[{-v^(-1), 0}, u] - (4*GPL[{-v^(-1), 0}, u])/(1 + delta) - 
      (6*delta*GPL[{-v^(-1), 0}, u])/(1 + delta) - 
      (2*delta^2*GPL[{-v^(-1), 0}, u])/(1 + delta) + 
      2*GPL[{-v^(-1), -v^(-1)}, u] + 2*delta*GPL[{-v^(-1), -v^(-1)}, u] + 
      (2*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
      (4*delta*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
      (2*delta^2*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) - 
      2*GPL[{-v^(-1), v^(-1)}, u] + (2*GPL[{-v^(-1), v^(-1)}, u])/
       (1 + delta) + (2*delta*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) + 
      2*delta*GPL[{v^(-1), 0}, u] - (4*GPL[{v^(-1), 0}, u])/(1 + delta) - 
      (6*delta*GPL[{v^(-1), 0}, u])/(1 + delta) - 
      (2*delta^2*GPL[{v^(-1), 0}, u])/(1 + delta) + 
      2*GPL[{v^(-1), -v^(-1)}, u] + (2*GPL[{v^(-1), -v^(-1)}, u])/
       (1 + delta) + (2*delta*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) - 
      2*GPL[{v^(-1), v^(-1)}, u] - 2*delta*GPL[{v^(-1), v^(-1)}, u] + 
      (2*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) + 
      (4*delta*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) + 
      (2*delta^2*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) + 
      4*GPL[{-v^(-1)}, u]*Log[2] - 4*GPL[{v^(-1)}, u]*Log[2]) - 
    (14*Zeta[3])/(3*(1 + delta)) - (8*delta*Zeta[3])/(1 + delta) - 
    (12*delta^2*Zeta[3])/(1 + delta) - (4*delta^3*Zeta[3])/(1 + delta), 
   (-8*delta^3*EulerGamma^3)/(3*(1 + delta)) + (Pi^2*GPL[{-1}, v])/6 + 
    (5*Pi^2*GPL[{-1}, v])/(6*(1 + delta)) + (3*delta*Pi^2*GPL[{-1}, v])/
     (2*(1 + delta)) + (2*delta^2*Pi^2*GPL[{-1}, v])/(3*(1 + delta)) + 
    (4*delta^2*Pi^2*GPL[{0}, u])/(3*(1 + delta)) + 
    (4*delta^3*Pi^2*GPL[{0}, u])/(3*(1 + delta)) - 
    (5*Pi^2*GPL[{0}, v])/(3*(1 + delta)) - (3*delta*Pi^2*GPL[{0}, v])/
     (1 + delta) + (4*delta^3*Pi^2*GPL[{0}, v])/(3*(1 + delta)) - 
    (4*delta^2*Pi^2*GPL[{1}, u])/(3*(1 + delta)) - 
    (4*delta^3*Pi^2*GPL[{1}, u])/(3*(1 + delta)) - (Pi^2*GPL[{1}, v])/6 + 
    (5*Pi^2*GPL[{1}, v])/(6*(1 + delta)) + (3*delta*Pi^2*GPL[{1}, v])/
     (2*(1 + delta)) + (2*delta^2*Pi^2*GPL[{1}, v])/(3*(1 + delta)) + 
    2*delta^2*EulerGamma^2*(2*GPL[{-1}, v] + (2*GPL[{-1}, v])/(1 + delta) + 
      (2*delta*GPL[{-1}, v])/(1 + delta) - (4*GPL[{0}, v])/(1 + delta) - 
      (4*delta*GPL[{0}, v])/(1 + delta) - 2*GPL[{1}, v] + 
      (2*GPL[{1}, v])/(1 + delta) + (2*delta*GPL[{1}, v])/(1 + delta)) - 
    2*delta*GPL[{0}, u]*GPL[{-1, -1}, v] - 2*delta^2*GPL[{0}, u]*
     GPL[{-1, -1}, v] - (2*delta*GPL[{0}, u]*GPL[{-1, -1}, v])/(1 + delta) - 
    (4*delta^2*GPL[{0}, u]*GPL[{-1, -1}, v])/(1 + delta) - 
    (2*delta^3*GPL[{0}, u]*GPL[{-1, -1}, v])/(1 + delta) + 
    2*delta*GPL[{1}, u]*GPL[{-1, -1}, v] + 2*delta^2*GPL[{1}, u]*
     GPL[{-1, -1}, v] + (2*delta*GPL[{1}, u]*GPL[{-1, -1}, v])/(1 + delta) + 
    (4*delta^2*GPL[{1}, u]*GPL[{-1, -1}, v])/(1 + delta) + 
    (2*delta^3*GPL[{1}, u]*GPL[{-1, -1}, v])/(1 + delta) + 
    4*delta^2*GPL[{0}, u]*GPL[{-1, 0}, v] + 
    (4*delta*GPL[{0}, u]*GPL[{-1, 0}, v])/(1 + delta) + 
    (8*delta^2*GPL[{0}, u]*GPL[{-1, 0}, v])/(1 + delta) + 
    (4*delta^3*GPL[{0}, u]*GPL[{-1, 0}, v])/(1 + delta) - 
    4*delta^2*GPL[{1}, u]*GPL[{-1, 0}, v] - 
    (4*delta*GPL[{1}, u]*GPL[{-1, 0}, v])/(1 + delta) - 
    (8*delta^2*GPL[{1}, u]*GPL[{-1, 0}, v])/(1 + delta) - 
    (4*delta^3*GPL[{1}, u]*GPL[{-1, 0}, v])/(1 + delta) + 
    2*delta*GPL[{0}, u]*GPL[{-1, 1}, v] - 
    (2*delta*GPL[{0}, u]*GPL[{-1, 1}, v])/(1 + delta) - 
    (2*delta^2*GPL[{0}, u]*GPL[{-1, 1}, v])/(1 + delta) - 
    2*delta*GPL[{1}, u]*GPL[{-1, 1}, v] + 
    (2*delta*GPL[{1}, u]*GPL[{-1, 1}, v])/(1 + delta) + 
    (2*delta^2*GPL[{1}, u]*GPL[{-1, 1}, v])/(1 + delta) + 
    4*delta*GPL[{0}, u]*GPL[{0, -1}, v] + 4*delta^2*GPL[{0}, u]*
     GPL[{0, -1}, v] + (4*delta*GPL[{0}, u]*GPL[{0, -1}, v])/(1 + delta) + 
    (8*delta^2*GPL[{0}, u]*GPL[{0, -1}, v])/(1 + delta) + 
    (4*delta^3*GPL[{0}, u]*GPL[{0, -1}, v])/(1 + delta) - 
    4*delta*GPL[{1}, u]*GPL[{0, -1}, v] - 4*delta^2*GPL[{1}, u]*
     GPL[{0, -1}, v] - (4*delta*GPL[{1}, u]*GPL[{0, -1}, v])/(1 + delta) - 
    (8*delta^2*GPL[{1}, u]*GPL[{0, -1}, v])/(1 + delta) - 
    (4*delta^3*GPL[{1}, u]*GPL[{0, -1}, v])/(1 + delta) + 
    2*delta^2*GPL[{-1}, v]*GPL[{0, 0}, u] + 
    (2*delta^2*GPL[{-1}, v]*GPL[{0, 0}, u])/(1 + delta) + 
    (2*delta^3*GPL[{-1}, v]*GPL[{0, 0}, u])/(1 + delta) + 
    (8*delta*GPL[{0}, v]*GPL[{0, 0}, u])/(1 + delta) + 
    (16*delta^2*GPL[{0}, v]*GPL[{0, 0}, u])/(1 + delta) + 
    (8*delta^3*GPL[{0}, v]*GPL[{0, 0}, u])/(1 + delta) - 
    2*delta^2*GPL[{1}, v]*GPL[{0, 0}, u] + 
    (2*delta^2*GPL[{1}, v]*GPL[{0, 0}, u])/(1 + delta) + 
    (2*delta^3*GPL[{1}, v]*GPL[{0, 0}, u])/(1 + delta) - 
    4*delta^2*GPL[{-1}, v]*GPL[{0, 1}, u] - 
    (4*delta^2*GPL[{-1}, v]*GPL[{0, 1}, u])/(1 + delta) - 
    (4*delta^3*GPL[{-1}, v]*GPL[{0, 1}, u])/(1 + delta) + 
    4*delta^2*GPL[{1}, v]*GPL[{0, 1}, u] - 
    (4*delta^2*GPL[{1}, v]*GPL[{0, 1}, u])/(1 + delta) - 
    (4*delta^3*GPL[{1}, v]*GPL[{0, 1}, u])/(1 + delta) - 
    4*delta*GPL[{0}, u]*GPL[{0, 1}, v] - 4*delta^2*GPL[{0}, u]*
     GPL[{0, 1}, v] + (4*delta*GPL[{0}, u]*GPL[{0, 1}, v])/(1 + delta) + 
    (8*delta^2*GPL[{0}, u]*GPL[{0, 1}, v])/(1 + delta) + 
    (4*delta^3*GPL[{0}, u]*GPL[{0, 1}, v])/(1 + delta) + 
    4*delta*GPL[{1}, u]*GPL[{0, 1}, v] + 4*delta^2*GPL[{1}, u]*
     GPL[{0, 1}, v] - (4*delta*GPL[{1}, u]*GPL[{0, 1}, v])/(1 + delta) - 
    (8*delta^2*GPL[{1}, u]*GPL[{0, 1}, v])/(1 + delta) - 
    (4*delta^3*GPL[{1}, u]*GPL[{0, 1}, v])/(1 + delta) + 
    2*delta^2*GPL[{-1}, v]*GPL[{0, -v^(-1)}, u] + 
    (2*delta^2*GPL[{-1}, v]*GPL[{0, -v^(-1)}, u])/(1 + delta) + 
    (2*delta^3*GPL[{-1}, v]*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
    4*delta^2*GPL[{0}, v]*GPL[{0, -v^(-1)}, u] - 
    (4*delta*GPL[{0}, v]*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
    (8*delta^2*GPL[{0}, v]*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
    (4*delta^3*GPL[{0}, v]*GPL[{0, -v^(-1)}, u])/(1 + delta) + 
    4*delta^2*GPL[{0}, v]*GPL[{0, v^(-1)}, u] - 
    (4*delta*GPL[{0}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) - 
    (8*delta^2*GPL[{0}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) - 
    (4*delta^3*GPL[{0}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) - 
    2*delta^2*GPL[{1}, v]*GPL[{0, v^(-1)}, u] + 
    (2*delta^2*GPL[{1}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) + 
    (2*delta^3*GPL[{1}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) - 
    2*delta*GPL[{0}, u]*GPL[{1, -1}, v] - 
    (2*delta*GPL[{0}, u]*GPL[{1, -1}, v])/(1 + delta) - 
    (2*delta^2*GPL[{0}, u]*GPL[{1, -1}, v])/(1 + delta) + 
    2*delta*GPL[{1}, u]*GPL[{1, -1}, v] + 
    (2*delta*GPL[{1}, u]*GPL[{1, -1}, v])/(1 + delta) + 
    (2*delta^2*GPL[{1}, u]*GPL[{1, -1}, v])/(1 + delta) - 
    2*delta^2*GPL[{-1}, v]*GPL[{1, 0}, u] - 
    (2*delta^2*GPL[{-1}, v]*GPL[{1, 0}, u])/(1 + delta) - 
    (2*delta^3*GPL[{-1}, v]*GPL[{1, 0}, u])/(1 + delta) - 
    (8*delta*GPL[{0}, v]*GPL[{1, 0}, u])/(1 + delta) - 
    (16*delta^2*GPL[{0}, v]*GPL[{1, 0}, u])/(1 + delta) - 
    (8*delta^3*GPL[{0}, v]*GPL[{1, 0}, u])/(1 + delta) + 
    2*delta^2*GPL[{1}, v]*GPL[{1, 0}, u] - 
    (2*delta^2*GPL[{1}, v]*GPL[{1, 0}, u])/(1 + delta) - 
    (2*delta^3*GPL[{1}, v]*GPL[{1, 0}, u])/(1 + delta) - 
    4*delta^2*GPL[{0}, u]*GPL[{1, 0}, v] + 
    (4*delta*GPL[{0}, u]*GPL[{1, 0}, v])/(1 + delta) + 
    (8*delta^2*GPL[{0}, u]*GPL[{1, 0}, v])/(1 + delta) + 
    (4*delta^3*GPL[{0}, u]*GPL[{1, 0}, v])/(1 + delta) + 
    4*delta^2*GPL[{1}, u]*GPL[{1, 0}, v] - 
    (4*delta*GPL[{1}, u]*GPL[{1, 0}, v])/(1 + delta) - 
    (8*delta^2*GPL[{1}, u]*GPL[{1, 0}, v])/(1 + delta) - 
    (4*delta^3*GPL[{1}, u]*GPL[{1, 0}, v])/(1 + delta) + 
    4*delta^2*GPL[{-1}, v]*GPL[{1, 1}, u] + 
    (4*delta^2*GPL[{-1}, v]*GPL[{1, 1}, u])/(1 + delta) + 
    (4*delta^3*GPL[{-1}, v]*GPL[{1, 1}, u])/(1 + delta) - 
    4*delta^2*GPL[{1}, v]*GPL[{1, 1}, u] + 
    (4*delta^2*GPL[{1}, v]*GPL[{1, 1}, u])/(1 + delta) + 
    (4*delta^3*GPL[{1}, v]*GPL[{1, 1}, u])/(1 + delta) + 
    2*delta*GPL[{0}, u]*GPL[{1, 1}, v] + 2*delta^2*GPL[{0}, u]*
     GPL[{1, 1}, v] - (2*delta*GPL[{0}, u]*GPL[{1, 1}, v])/(1 + delta) - 
    (4*delta^2*GPL[{0}, u]*GPL[{1, 1}, v])/(1 + delta) - 
    (2*delta^3*GPL[{0}, u]*GPL[{1, 1}, v])/(1 + delta) - 
    2*delta*GPL[{1}, u]*GPL[{1, 1}, v] - 2*delta^2*GPL[{1}, u]*
     GPL[{1, 1}, v] + (2*delta*GPL[{1}, u]*GPL[{1, 1}, v])/(1 + delta) + 
    (4*delta^2*GPL[{1}, u]*GPL[{1, 1}, v])/(1 + delta) + 
    (2*delta^3*GPL[{1}, u]*GPL[{1, 1}, v])/(1 + delta) - 
    2*delta^2*GPL[{-1}, v]*GPL[{1, -v^(-1)}, u] - 
    (2*delta^2*GPL[{-1}, v]*GPL[{1, -v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{-1}, v]*GPL[{1, -v^(-1)}, u])/(1 + delta) + 
    4*delta^2*GPL[{0}, v]*GPL[{1, -v^(-1)}, u] + 
    (4*delta*GPL[{0}, v]*GPL[{1, -v^(-1)}, u])/(1 + delta) + 
    (8*delta^2*GPL[{0}, v]*GPL[{1, -v^(-1)}, u])/(1 + delta) + 
    (4*delta^3*GPL[{0}, v]*GPL[{1, -v^(-1)}, u])/(1 + delta) - 
    4*delta^2*GPL[{0}, v]*GPL[{1, v^(-1)}, u] + 
    (4*delta*GPL[{0}, v]*GPL[{1, v^(-1)}, u])/(1 + delta) + 
    (8*delta^2*GPL[{0}, v]*GPL[{1, v^(-1)}, u])/(1 + delta) + 
    (4*delta^3*GPL[{0}, v]*GPL[{1, v^(-1)}, u])/(1 + delta) + 
    2*delta^2*GPL[{1}, v]*GPL[{1, v^(-1)}, u] - 
    (2*delta^2*GPL[{1}, v]*GPL[{1, v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{1}, v]*GPL[{1, v^(-1)}, u])/(1 + delta) + 
    2*GPL[{-1, -1, -1}, v] + 4*delta*GPL[{-1, -1, -1}, v] + 
    2*delta^2*GPL[{-1, -1, -1}, v] + (2*GPL[{-1, -1, -1}, v])/(1 + delta) + 
    (6*delta*GPL[{-1, -1, -1}, v])/(1 + delta) + 
    (6*delta^2*GPL[{-1, -1, -1}, v])/(1 + delta) + 
    (2*delta^3*GPL[{-1, -1, -1}, v])/(1 + delta) - 
    4*delta*GPL[{-1, -1, 0}, v] - 4*delta^2*GPL[{-1, -1, 0}, v] - 
    (4*GPL[{-1, -1, 0}, v])/(1 + delta) - (12*delta*GPL[{-1, -1, 0}, v])/
     (1 + delta) - (12*delta^2*GPL[{-1, -1, 0}, v])/(1 + delta) - 
    (4*delta^3*GPL[{-1, -1, 0}, v])/(1 + delta) - 2*GPL[{-1, -1, 1}, v] - 
    2*delta*GPL[{-1, -1, 1}, v] + (2*GPL[{-1, -1, 1}, v])/(1 + delta) + 
    (4*delta*GPL[{-1, -1, 1}, v])/(1 + delta) + 
    (2*delta^2*GPL[{-1, -1, 1}, v])/(1 + delta) - 4*GPL[{-1, 0, -1}, v] - 
    6*delta*GPL[{-1, 0, -1}, v] - 4*delta^2*GPL[{-1, 0, -1}, v] - 
    (4*GPL[{-1, 0, -1}, v])/(1 + delta) - (10*delta*GPL[{-1, 0, -1}, v])/
     (1 + delta) - (10*delta^2*GPL[{-1, 0, -1}, v])/(1 + delta) - 
    (4*delta^3*GPL[{-1, 0, -1}, v])/(1 + delta) + 
    8*delta^2*GPL[{-1, 0, 0}, v] + (8*GPL[{-1, 0, 0}, v])/(1 + delta) + 
    (24*delta*GPL[{-1, 0, 0}, v])/(1 + delta) + 
    (24*delta^2*GPL[{-1, 0, 0}, v])/(1 + delta) + 
    (8*delta^3*GPL[{-1, 0, 0}, v])/(1 + delta) + 4*GPL[{-1, 0, 1}, v] + 
    6*delta*GPL[{-1, 0, 1}, v] - (4*GPL[{-1, 0, 1}, v])/(1 + delta) - 
    (10*delta*GPL[{-1, 0, 1}, v])/(1 + delta) - 
    (6*delta^2*GPL[{-1, 0, 1}, v])/(1 + delta) + 2*GPL[{-1, 1, -1}, v] + 
    (2*GPL[{-1, 1, -1}, v])/(1 + delta) + (2*delta*GPL[{-1, 1, -1}, v])/
     (1 + delta) + 4*delta*GPL[{-1, 1, 0}, v] - (4*GPL[{-1, 1, 0}, v])/
     (1 + delta) - (8*delta*GPL[{-1, 1, 0}, v])/(1 + delta) - 
    (4*delta^2*GPL[{-1, 1, 0}, v])/(1 + delta) - 2*GPL[{-1, 1, 1}, v] - 
    2*delta*GPL[{-1, 1, 1}, v] + (2*GPL[{-1, 1, 1}, v])/(1 + delta) + 
    (4*delta*GPL[{-1, 1, 1}, v])/(1 + delta) + (2*delta^2*GPL[{-1, 1, 1}, v])/
     (1 + delta) - 4*GPL[{0, -1, -1}, v] - 8*delta*GPL[{0, -1, -1}, v] - 
    4*delta^2*GPL[{0, -1, -1}, v] - (4*GPL[{0, -1, -1}, v])/(1 + delta) - 
    (12*delta*GPL[{0, -1, -1}, v])/(1 + delta) - 
    (12*delta^2*GPL[{0, -1, -1}, v])/(1 + delta) - 
    (4*delta^3*GPL[{0, -1, -1}, v])/(1 + delta) + 
    8*delta*GPL[{0, -1, 0}, v] + 8*delta^2*GPL[{0, -1, 0}, v] + 
    (8*GPL[{0, -1, 0}, v])/(1 + delta) + (24*delta*GPL[{0, -1, 0}, v])/
     (1 + delta) + (24*delta^2*GPL[{0, -1, 0}, v])/(1 + delta) + 
    (8*delta^3*GPL[{0, -1, 0}, v])/(1 + delta) + 4*GPL[{0, -1, 1}, v] + 
    4*delta*GPL[{0, -1, 1}, v] - (4*GPL[{0, -1, 1}, v])/(1 + delta) - 
    (8*delta*GPL[{0, -1, 1}, v])/(1 + delta) - (4*delta^2*GPL[{0, -1, 1}, v])/
     (1 + delta) + 8*GPL[{0, 0, -1}, v] + 16*delta*GPL[{0, 0, -1}, v] + 
    8*delta^2*GPL[{0, 0, -1}, v] + (8*GPL[{0, 0, -1}, v])/(1 + delta) + 
    (24*delta*GPL[{0, 0, -1}, v])/(1 + delta) + 
    (24*delta^2*GPL[{0, 0, -1}, v])/(1 + delta) + 
    (8*delta^3*GPL[{0, 0, -1}, v])/(1 + delta) + (8*delta*GPL[{0, 0, 0}, u])/
     (1 + delta) + (20*delta^2*GPL[{0, 0, 0}, u])/(1 + delta) + 
    (12*delta^3*GPL[{0, 0, 0}, u])/(1 + delta) - (16*GPL[{0, 0, 0}, v])/
     (1 + delta) - (48*delta*GPL[{0, 0, 0}, v])/(1 + delta) - 
    (48*delta^2*GPL[{0, 0, 0}, v])/(1 + delta) - 
    (16*delta^3*GPL[{0, 0, 0}, v])/(1 + delta) - 8*GPL[{0, 0, 1}, v] - 
    16*delta*GPL[{0, 0, 1}, v] - 8*delta^2*GPL[{0, 0, 1}, v] + 
    (8*GPL[{0, 0, 1}, v])/(1 + delta) + (24*delta*GPL[{0, 0, 1}, v])/
     (1 + delta) + (24*delta^2*GPL[{0, 0, 1}, v])/(1 + delta) + 
    (8*delta^3*GPL[{0, 0, 1}, v])/(1 + delta) - 
    4*delta*GPL[{0, 0, -v^(-1)}, u] - 6*delta^2*GPL[{0, 0, -v^(-1)}, u] - 
    (4*delta*GPL[{0, 0, -v^(-1)}, u])/(1 + delta) - 
    (10*delta^2*GPL[{0, 0, -v^(-1)}, u])/(1 + delta) - 
    (6*delta^3*GPL[{0, 0, -v^(-1)}, u])/(1 + delta) + 
    4*delta*GPL[{0, 0, v^(-1)}, u] + 6*delta^2*GPL[{0, 0, v^(-1)}, u] - 
    (4*delta*GPL[{0, 0, v^(-1)}, u])/(1 + delta) - 
    (10*delta^2*GPL[{0, 0, v^(-1)}, u])/(1 + delta) - 
    (6*delta^3*GPL[{0, 0, v^(-1)}, u])/(1 + delta) - 4*GPL[{0, 1, -1}, v] - 
    4*delta*GPL[{0, 1, -1}, v] - (4*GPL[{0, 1, -1}, v])/(1 + delta) - 
    (8*delta*GPL[{0, 1, -1}, v])/(1 + delta) - (4*delta^2*GPL[{0, 1, -1}, v])/
     (1 + delta) - (8*delta^2*GPL[{0, 1, 0}, u])/(1 + delta) - 
    (8*delta^3*GPL[{0, 1, 0}, u])/(1 + delta) - 8*delta*GPL[{0, 1, 0}, v] - 
    8*delta^2*GPL[{0, 1, 0}, v] + (8*GPL[{0, 1, 0}, v])/(1 + delta) + 
    (24*delta*GPL[{0, 1, 0}, v])/(1 + delta) + (24*delta^2*GPL[{0, 1, 0}, v])/
     (1 + delta) + (8*delta^3*GPL[{0, 1, 0}, v])/(1 + delta) + 
    4*GPL[{0, 1, 1}, v] + 8*delta*GPL[{0, 1, 1}, v] + 
    4*delta^2*GPL[{0, 1, 1}, v] - (4*GPL[{0, 1, 1}, v])/(1 + delta) - 
    (12*delta*GPL[{0, 1, 1}, v])/(1 + delta) - (12*delta^2*GPL[{0, 1, 1}, v])/
     (1 + delta) - (4*delta^3*GPL[{0, 1, 1}, v])/(1 + delta) + 
    4*delta^2*GPL[{0, 1, -v^(-1)}, u] + (4*delta^2*GPL[{0, 1, -v^(-1)}, u])/
     (1 + delta) + (4*delta^3*GPL[{0, 1, -v^(-1)}, u])/(1 + delta) - 
    4*delta^2*GPL[{0, 1, v^(-1)}, u] + (4*delta^2*GPL[{0, 1, v^(-1)}, u])/
     (1 + delta) + (4*delta^3*GPL[{0, 1, v^(-1)}, u])/(1 + delta) - 
    2*delta^2*GPL[{0, -v^(-1), 0}, u] - (4*delta*GPL[{0, -v^(-1), 0}, u])/
     (1 + delta) - (6*delta^2*GPL[{0, -v^(-1), 0}, u])/(1 + delta) - 
    (2*delta^3*GPL[{0, -v^(-1), 0}, u])/(1 + delta) + 
    2*delta*GPL[{0, -v^(-1), -v^(-1)}, u] + 
    2*delta^2*GPL[{0, -v^(-1), -v^(-1)}, u] + 
    (2*delta*GPL[{0, -v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (4*delta^2*GPL[{0, -v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (2*delta^3*GPL[{0, -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    2*delta*GPL[{0, -v^(-1), v^(-1)}, u] + 
    (2*delta*GPL[{0, -v^(-1), v^(-1)}, u])/(1 + delta) + 
    (2*delta^2*GPL[{0, -v^(-1), v^(-1)}, u])/(1 + delta) + 
    2*delta^2*GPL[{0, v^(-1), 0}, u] - (4*delta*GPL[{0, v^(-1), 0}, u])/
     (1 + delta) - (6*delta^2*GPL[{0, v^(-1), 0}, u])/(1 + delta) - 
    (2*delta^3*GPL[{0, v^(-1), 0}, u])/(1 + delta) + 
    2*delta*GPL[{0, v^(-1), -v^(-1)}, u] + 
    (2*delta*GPL[{0, v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (2*delta^2*GPL[{0, v^(-1), -v^(-1)}, u])/(1 + delta) - 
    2*delta*GPL[{0, v^(-1), v^(-1)}, u] - 
    2*delta^2*GPL[{0, v^(-1), v^(-1)}, u] + 
    (2*delta*GPL[{0, v^(-1), v^(-1)}, u])/(1 + delta) + 
    (4*delta^2*GPL[{0, v^(-1), v^(-1)}, u])/(1 + delta) + 
    (2*delta^3*GPL[{0, v^(-1), v^(-1)}, u])/(1 + delta) + 
    2*GPL[{1, -1, -1}, v] + 2*delta*GPL[{1, -1, -1}, v] + 
    (2*GPL[{1, -1, -1}, v])/(1 + delta) + (4*delta*GPL[{1, -1, -1}, v])/
     (1 + delta) + (2*delta^2*GPL[{1, -1, -1}, v])/(1 + delta) - 
    4*delta*GPL[{1, -1, 0}, v] - (4*GPL[{1, -1, 0}, v])/(1 + delta) - 
    (8*delta*GPL[{1, -1, 0}, v])/(1 + delta) - (4*delta^2*GPL[{1, -1, 0}, v])/
     (1 + delta) - 2*GPL[{1, -1, 1}, v] + (2*GPL[{1, -1, 1}, v])/
     (1 + delta) + (2*delta*GPL[{1, -1, 1}, v])/(1 + delta) - 
    4*GPL[{1, 0, -1}, v] - 6*delta*GPL[{1, 0, -1}, v] - 
    (4*GPL[{1, 0, -1}, v])/(1 + delta) - (10*delta*GPL[{1, 0, -1}, v])/
     (1 + delta) - (6*delta^2*GPL[{1, 0, -1}, v])/(1 + delta) - 
    (8*delta*GPL[{1, 0, 0}, u])/(1 + delta) - (20*delta^2*GPL[{1, 0, 0}, u])/
     (1 + delta) - (12*delta^3*GPL[{1, 0, 0}, u])/(1 + delta) - 
    8*delta^2*GPL[{1, 0, 0}, v] + (8*GPL[{1, 0, 0}, v])/(1 + delta) + 
    (24*delta*GPL[{1, 0, 0}, v])/(1 + delta) + (24*delta^2*GPL[{1, 0, 0}, v])/
     (1 + delta) + (8*delta^3*GPL[{1, 0, 0}, v])/(1 + delta) + 
    4*GPL[{1, 0, 1}, v] + 6*delta*GPL[{1, 0, 1}, v] + 
    4*delta^2*GPL[{1, 0, 1}, v] - (4*GPL[{1, 0, 1}, v])/(1 + delta) - 
    (10*delta*GPL[{1, 0, 1}, v])/(1 + delta) - (10*delta^2*GPL[{1, 0, 1}, v])/
     (1 + delta) - (4*delta^3*GPL[{1, 0, 1}, v])/(1 + delta) + 
    4*delta*GPL[{1, 0, -v^(-1)}, u] + 6*delta^2*GPL[{1, 0, -v^(-1)}, u] + 
    (4*delta*GPL[{1, 0, -v^(-1)}, u])/(1 + delta) + 
    (10*delta^2*GPL[{1, 0, -v^(-1)}, u])/(1 + delta) + 
    (6*delta^3*GPL[{1, 0, -v^(-1)}, u])/(1 + delta) - 
    4*delta*GPL[{1, 0, v^(-1)}, u] - 6*delta^2*GPL[{1, 0, v^(-1)}, u] + 
    (4*delta*GPL[{1, 0, v^(-1)}, u])/(1 + delta) + 
    (10*delta^2*GPL[{1, 0, v^(-1)}, u])/(1 + delta) + 
    (6*delta^3*GPL[{1, 0, v^(-1)}, u])/(1 + delta) + 2*GPL[{1, 1, -1}, v] + 
    2*delta*GPL[{1, 1, -1}, v] + (2*GPL[{1, 1, -1}, v])/(1 + delta) + 
    (4*delta*GPL[{1, 1, -1}, v])/(1 + delta) + (2*delta^2*GPL[{1, 1, -1}, v])/
     (1 + delta) + (8*delta^2*GPL[{1, 1, 0}, u])/(1 + delta) + 
    (8*delta^3*GPL[{1, 1, 0}, u])/(1 + delta) + 4*delta*GPL[{1, 1, 0}, v] + 
    4*delta^2*GPL[{1, 1, 0}, v] - (4*GPL[{1, 1, 0}, v])/(1 + delta) - 
    (12*delta*GPL[{1, 1, 0}, v])/(1 + delta) - (12*delta^2*GPL[{1, 1, 0}, v])/
     (1 + delta) - (4*delta^3*GPL[{1, 1, 0}, v])/(1 + delta) - 
    2*GPL[{1, 1, 1}, v] - 4*delta*GPL[{1, 1, 1}, v] - 
    2*delta^2*GPL[{1, 1, 1}, v] + (2*GPL[{1, 1, 1}, v])/(1 + delta) + 
    (6*delta*GPL[{1, 1, 1}, v])/(1 + delta) + (6*delta^2*GPL[{1, 1, 1}, v])/
     (1 + delta) + (2*delta^3*GPL[{1, 1, 1}, v])/(1 + delta) - 
    4*delta^2*GPL[{1, 1, -v^(-1)}, u] - (4*delta^2*GPL[{1, 1, -v^(-1)}, u])/
     (1 + delta) - (4*delta^3*GPL[{1, 1, -v^(-1)}, u])/(1 + delta) + 
    4*delta^2*GPL[{1, 1, v^(-1)}, u] - (4*delta^2*GPL[{1, 1, v^(-1)}, u])/
     (1 + delta) - (4*delta^3*GPL[{1, 1, v^(-1)}, u])/(1 + delta) + 
    2*delta^2*GPL[{1, -v^(-1), 0}, u] + (4*delta*GPL[{1, -v^(-1), 0}, u])/
     (1 + delta) + (6*delta^2*GPL[{1, -v^(-1), 0}, u])/(1 + delta) + 
    (2*delta^3*GPL[{1, -v^(-1), 0}, u])/(1 + delta) - 
    2*delta*GPL[{1, -v^(-1), -v^(-1)}, u] - 
    2*delta^2*GPL[{1, -v^(-1), -v^(-1)}, u] - 
    (2*delta*GPL[{1, -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (4*delta^2*GPL[{1, -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{1, -v^(-1), -v^(-1)}, u])/(1 + delta) + 
    2*delta*GPL[{1, -v^(-1), v^(-1)}, u] - 
    (2*delta*GPL[{1, -v^(-1), v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{1, -v^(-1), v^(-1)}, u])/(1 + delta) - 
    2*delta^2*GPL[{1, v^(-1), 0}, u] + (4*delta*GPL[{1, v^(-1), 0}, u])/
     (1 + delta) + (6*delta^2*GPL[{1, v^(-1), 0}, u])/(1 + delta) + 
    (2*delta^3*GPL[{1, v^(-1), 0}, u])/(1 + delta) - 
    2*delta*GPL[{1, v^(-1), -v^(-1)}, u] - 
    (2*delta*GPL[{1, v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{1, v^(-1), -v^(-1)}, u])/(1 + delta) + 
    2*delta*GPL[{1, v^(-1), v^(-1)}, u] + 
    2*delta^2*GPL[{1, v^(-1), v^(-1)}, u] - 
    (2*delta*GPL[{1, v^(-1), v^(-1)}, u])/(1 + delta) - 
    (4*delta^2*GPL[{1, v^(-1), v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{1, v^(-1), v^(-1)}, u])/(1 + delta) - 
    4*delta*GPL[{-1}, v]*GPL[{0}, u]*Log[2] + 4*delta*GPL[{-1}, v]*
     GPL[{1}, u]*Log[2] + 4*delta*GPL[{0}, u]*GPL[{1}, v]*Log[2] - 
    4*delta*GPL[{1}, u]*GPL[{1}, v]*Log[2] + 4*GPL[{-1, -1}, v]*Log[2] + 
    4*delta*GPL[{-1, -1}, v]*Log[2] - 8*delta*GPL[{-1, 0}, v]*Log[2] - 
    4*GPL[{-1, 1}, v]*Log[2] - 8*GPL[{0, -1}, v]*Log[2] - 
    8*delta*GPL[{0, -1}, v]*Log[2] + 8*GPL[{0, 1}, v]*Log[2] + 
    8*delta*GPL[{0, 1}, v]*Log[2] + 4*delta*GPL[{0, -v^(-1)}, u]*Log[2] - 
    4*delta*GPL[{0, v^(-1)}, u]*Log[2] + 4*GPL[{1, -1}, v]*Log[2] + 
    8*delta*GPL[{1, 0}, v]*Log[2] - 4*GPL[{1, 1}, v]*Log[2] - 
    4*delta*GPL[{1, 1}, v]*Log[2] - 4*delta*GPL[{1, -v^(-1)}, u]*Log[2] + 
    4*delta*GPL[{1, v^(-1)}, u]*Log[2] + 4*GPL[{-1}, v]*Log[2]^2 - 
    4*GPL[{1}, v]*Log[2]^2 + 2*delta*EulerGamma*((-5*Pi^2)/(6*(1 + delta)) - 
      (2*delta*Pi^2)/(3*(1 + delta)) + (2*delta^2*Pi^2)/(3*(1 + delta)) + 
      2*delta*GPL[{-1}, v]*GPL[{0}, u] + (2*delta*GPL[{-1}, v]*GPL[{0}, u])/
       (1 + delta) + (2*delta^2*GPL[{-1}, v]*GPL[{0}, u])/(1 + delta) - 
      2*delta*GPL[{-1}, v]*GPL[{1}, u] - (2*delta*GPL[{-1}, v]*GPL[{1}, u])/
       (1 + delta) - (2*delta^2*GPL[{-1}, v]*GPL[{1}, u])/(1 + delta) - 
      2*delta*GPL[{0}, u]*GPL[{1}, v] + (2*delta*GPL[{0}, u]*GPL[{1}, v])/
       (1 + delta) + (2*delta^2*GPL[{0}, u]*GPL[{1}, v])/(1 + delta) + 
      2*delta*GPL[{1}, u]*GPL[{1}, v] - (2*delta*GPL[{1}, u]*GPL[{1}, v])/
       (1 + delta) - (2*delta^2*GPL[{1}, u]*GPL[{1}, v])/(1 + delta) - 
      2*GPL[{-1, -1}, v] - 2*delta*GPL[{-1, -1}, v] - 
      (2*GPL[{-1, -1}, v])/(1 + delta) - (4*delta*GPL[{-1, -1}, v])/
       (1 + delta) - (2*delta^2*GPL[{-1, -1}, v])/(1 + delta) + 
      4*delta*GPL[{-1, 0}, v] + (4*GPL[{-1, 0}, v])/(1 + delta) + 
      (8*delta*GPL[{-1, 0}, v])/(1 + delta) + (4*delta^2*GPL[{-1, 0}, v])/
       (1 + delta) + 2*GPL[{-1, 1}, v] - (2*GPL[{-1, 1}, v])/(1 + delta) - 
      (2*delta*GPL[{-1, 1}, v])/(1 + delta) + 4*GPL[{0, -1}, v] + 
      4*delta*GPL[{0, -1}, v] + (4*GPL[{0, -1}, v])/(1 + delta) + 
      (8*delta*GPL[{0, -1}, v])/(1 + delta) + (4*delta^2*GPL[{0, -1}, v])/
       (1 + delta) + (4*delta*GPL[{0, 0}, u])/(1 + delta) + 
      (4*delta^2*GPL[{0, 0}, u])/(1 + delta) - (8*GPL[{0, 0}, v])/
       (1 + delta) - (16*delta*GPL[{0, 0}, v])/(1 + delta) - 
      (8*delta^2*GPL[{0, 0}, v])/(1 + delta) - 4*GPL[{0, 1}, v] - 
      4*delta*GPL[{0, 1}, v] + (4*GPL[{0, 1}, v])/(1 + delta) + 
      (8*delta*GPL[{0, 1}, v])/(1 + delta) + (4*delta^2*GPL[{0, 1}, v])/
       (1 + delta) - 2*delta*GPL[{0, -v^(-1)}, u] - 
      (2*delta*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
      (2*delta^2*GPL[{0, -v^(-1)}, u])/(1 + delta) + 
      2*delta*GPL[{0, v^(-1)}, u] - (2*delta*GPL[{0, v^(-1)}, u])/
       (1 + delta) - (2*delta^2*GPL[{0, v^(-1)}, u])/(1 + delta) - 
      2*GPL[{1, -1}, v] - (2*GPL[{1, -1}, v])/(1 + delta) - 
      (2*delta*GPL[{1, -1}, v])/(1 + delta) - (4*delta*GPL[{1, 0}, u])/
       (1 + delta) - (4*delta^2*GPL[{1, 0}, u])/(1 + delta) - 
      4*delta*GPL[{1, 0}, v] + (4*GPL[{1, 0}, v])/(1 + delta) + 
      (8*delta*GPL[{1, 0}, v])/(1 + delta) + (4*delta^2*GPL[{1, 0}, v])/
       (1 + delta) + 2*GPL[{1, 1}, v] + 2*delta*GPL[{1, 1}, v] - 
      (2*GPL[{1, 1}, v])/(1 + delta) - (4*delta*GPL[{1, 1}, v])/(1 + delta) - 
      (2*delta^2*GPL[{1, 1}, v])/(1 + delta) + 2*delta*GPL[{1, -v^(-1)}, u] + 
      (2*delta*GPL[{1, -v^(-1)}, u])/(1 + delta) + 
      (2*delta^2*GPL[{1, -v^(-1)}, u])/(1 + delta) - 
      2*delta*GPL[{1, v^(-1)}, u] + (2*delta*GPL[{1, v^(-1)}, u])/
       (1 + delta) + (2*delta^2*GPL[{1, v^(-1)}, u])/(1 + delta) - 
      4*GPL[{-1}, v]*Log[2] + 4*GPL[{1}, v]*Log[2]) + 
    (14*Zeta[3])/(3*(1 + delta)) + (8*delta*Zeta[3])/(1 + delta) + 
    (4*delta^2*Zeta[3])/(1 + delta) - (4*delta^3*Zeta[3])/(1 + delta), 
   -((Pi^2*GPL[{-v^(-1)}, u])/(1 + delta)) - (2*delta*Pi^2*GPL[{-v^(-1)}, u])/
     (1 + delta) - (delta^2*Pi^2*GPL[{-v^(-1)}, u])/(1 + delta) + 
    (Pi^2*GPL[{v^(-1)}, u])/(1 + delta) + (2*delta*Pi^2*GPL[{v^(-1)}, u])/
     (1 + delta) + (delta^2*Pi^2*GPL[{v^(-1)}, u])/(1 + delta) + 
    delta*GPL[{1}, u]*GPL[{-1, -1}, v] + (delta*GPL[{1}, u]*GPL[{-1, -1}, v])/
     (1 + delta) + (delta^2*GPL[{1}, u]*GPL[{-1, -1}, v])/(1 + delta) - 
    delta*GPL[{-v^(-1)}, u]*GPL[{-1, -1}, v] - 
    (delta*GPL[{-v^(-1)}, u]*GPL[{-1, -1}, v])/(1 + delta) - 
    (delta^2*GPL[{-v^(-1)}, u]*GPL[{-1, -1}, v])/(1 + delta) - 
    (2*delta*GPL[{1}, u]*GPL[{-1, 0}, v])/(1 + delta) - 
    (2*delta^2*GPL[{1}, u]*GPL[{-1, 0}, v])/(1 + delta) + 
    (2*delta*GPL[{-v^(-1)}, u]*GPL[{-1, 0}, v])/(1 + delta) + 
    (2*delta^2*GPL[{-v^(-1)}, u]*GPL[{-1, 0}, v])/(1 + delta) - 
    delta*GPL[{1}, u]*GPL[{-1, 1}, v] + (delta*GPL[{1}, u]*GPL[{-1, 1}, v])/
     (1 + delta) + (delta^2*GPL[{1}, u]*GPL[{-1, 1}, v])/(1 + delta) + 
    delta*GPL[{-v^(-1)}, u]*GPL[{-1, 1}, v] - 
    (delta*GPL[{-v^(-1)}, u]*GPL[{-1, 1}, v])/(1 + delta) - 
    (delta^2*GPL[{-v^(-1)}, u]*GPL[{-1, 1}, v])/(1 + delta) + 
    delta*GPL[{-v^(-1)}, u]*GPL[{0, -1}, v] + 
    (delta*GPL[{-v^(-1)}, u]*GPL[{0, -1}, v])/(1 + delta) + 
    (delta^2*GPL[{-v^(-1)}, u]*GPL[{0, -1}, v])/(1 + delta) - 
    delta*GPL[{v^(-1)}, u]*GPL[{0, -1}, v] - 
    (delta*GPL[{v^(-1)}, u]*GPL[{0, -1}, v])/(1 + delta) - 
    (delta^2*GPL[{v^(-1)}, u]*GPL[{0, -1}, v])/(1 + delta) - 
    (4*GPL[{-v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) - 
    (12*delta*GPL[{-v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) - 
    (8*delta^2*GPL[{-v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) + 
    (4*GPL[{v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) + 
    (12*delta*GPL[{v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) + 
    (8*delta^2*GPL[{v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) - 
    delta*GPL[{-v^(-1)}, u]*GPL[{0, 1}, v] + 
    (delta*GPL[{-v^(-1)}, u]*GPL[{0, 1}, v])/(1 + delta) + 
    (delta^2*GPL[{-v^(-1)}, u]*GPL[{0, 1}, v])/(1 + delta) + 
    delta*GPL[{v^(-1)}, u]*GPL[{0, 1}, v] - 
    (delta*GPL[{v^(-1)}, u]*GPL[{0, 1}, v])/(1 + delta) - 
    (delta^2*GPL[{v^(-1)}, u]*GPL[{0, 1}, v])/(1 + delta) - 
    (8*GPL[{0}, v]*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
    (12*delta*GPL[{0}, v]*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
    (4*delta^2*GPL[{0}, v]*GPL[{0, -v^(-1)}, u])/(1 + delta) + 
    (8*GPL[{0}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) + 
    (12*delta*GPL[{0}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) + 
    (4*delta^2*GPL[{0}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) - 
    delta*GPL[{1}, u]*GPL[{1, -1}, v] - (delta*GPL[{1}, u]*GPL[{1, -1}, v])/
     (1 + delta) - (delta^2*GPL[{1}, u]*GPL[{1, -1}, v])/(1 + delta) + 
    delta*GPL[{v^(-1)}, u]*GPL[{1, -1}, v] + 
    (delta*GPL[{v^(-1)}, u]*GPL[{1, -1}, v])/(1 + delta) + 
    (delta^2*GPL[{v^(-1)}, u]*GPL[{1, -1}, v])/(1 + delta) + 
    (2*delta*GPL[{1}, u]*GPL[{1, 0}, v])/(1 + delta) + 
    (2*delta^2*GPL[{1}, u]*GPL[{1, 0}, v])/(1 + delta) - 
    (2*delta*GPL[{v^(-1)}, u]*GPL[{1, 0}, v])/(1 + delta) - 
    (2*delta^2*GPL[{v^(-1)}, u]*GPL[{1, 0}, v])/(1 + delta) + 
    delta*GPL[{1}, u]*GPL[{1, 1}, v] - (delta*GPL[{1}, u]*GPL[{1, 1}, v])/
     (1 + delta) - (delta^2*GPL[{1}, u]*GPL[{1, 1}, v])/(1 + delta) - 
    delta*GPL[{v^(-1)}, u]*GPL[{1, 1}, v] + 
    (delta*GPL[{v^(-1)}, u]*GPL[{1, 1}, v])/(1 + delta) + 
    (delta^2*GPL[{v^(-1)}, u]*GPL[{1, 1}, v])/(1 + delta) + 
    (2*delta*GPL[{0}, v]*GPL[{1, -v^(-1)}, u])/(1 + delta) + 
    (2*delta^2*GPL[{0}, v]*GPL[{1, -v^(-1)}, u])/(1 + delta) - 
    (2*delta*GPL[{0}, v]*GPL[{1, v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{0}, v]*GPL[{1, v^(-1)}, u])/(1 + delta) - 
    (4*GPL[{0}, v]*GPL[{-v^(-1), 0}, u])/(1 + delta) - 
    (10*delta*GPL[{0}, v]*GPL[{-v^(-1), 0}, u])/(1 + delta) - 
    (6*delta^2*GPL[{0}, v]*GPL[{-v^(-1), 0}, u])/(1 + delta) + 
    delta*GPL[{-1}, v]*GPL[{-v^(-1), 1}, u] + 
    (delta*GPL[{-1}, v]*GPL[{-v^(-1), 1}, u])/(1 + delta) + 
    (delta^2*GPL[{-1}, v]*GPL[{-v^(-1), 1}, u])/(1 + delta) - 
    delta*GPL[{1}, v]*GPL[{-v^(-1), 1}, u] + 
    (delta*GPL[{1}, v]*GPL[{-v^(-1), 1}, u])/(1 + delta) + 
    (delta^2*GPL[{1}, v]*GPL[{-v^(-1), 1}, u])/(1 + delta) - 
    delta*GPL[{-1}, v]*GPL[{-v^(-1), -v^(-1)}, u] - 
    (delta*GPL[{-1}, v]*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (delta^2*GPL[{-1}, v]*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
    2*delta*GPL[{0}, v]*GPL[{-v^(-1), -v^(-1)}, u] + 
    (6*GPL[{0}, v]*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (10*delta*GPL[{0}, v]*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (4*delta^2*GPL[{0}, v]*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) - 
    2*delta*GPL[{0}, v]*GPL[{-v^(-1), v^(-1)}, u] - 
    (2*GPL[{0}, v]*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) + 
    (2*delta^2*GPL[{0}, v]*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) + 
    delta*GPL[{1}, v]*GPL[{-v^(-1), v^(-1)}, u] - 
    (delta*GPL[{1}, v]*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) - 
    (delta^2*GPL[{1}, v]*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) + 
    (4*GPL[{0}, v]*GPL[{v^(-1), 0}, u])/(1 + delta) + 
    (10*delta*GPL[{0}, v]*GPL[{v^(-1), 0}, u])/(1 + delta) + 
    (6*delta^2*GPL[{0}, v]*GPL[{v^(-1), 0}, u])/(1 + delta) - 
    delta*GPL[{-1}, v]*GPL[{v^(-1), 1}, u] - 
    (delta*GPL[{-1}, v]*GPL[{v^(-1), 1}, u])/(1 + delta) - 
    (delta^2*GPL[{-1}, v]*GPL[{v^(-1), 1}, u])/(1 + delta) + 
    delta*GPL[{1}, v]*GPL[{v^(-1), 1}, u] - 
    (delta*GPL[{1}, v]*GPL[{v^(-1), 1}, u])/(1 + delta) - 
    (delta^2*GPL[{1}, v]*GPL[{v^(-1), 1}, u])/(1 + delta) + 
    delta*GPL[{-1}, v]*GPL[{v^(-1), -v^(-1)}, u] + 
    (delta*GPL[{-1}, v]*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (delta^2*GPL[{-1}, v]*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) - 
    2*delta*GPL[{0}, v]*GPL[{v^(-1), -v^(-1)}, u] + 
    (2*GPL[{0}, v]*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{0}, v]*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) + 
    2*delta*GPL[{0}, v]*GPL[{v^(-1), v^(-1)}, u] - 
    (6*GPL[{0}, v]*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) - 
    (10*delta*GPL[{0}, v]*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) - 
    (4*delta^2*GPL[{0}, v]*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) - 
    delta*GPL[{1}, v]*GPL[{v^(-1), v^(-1)}, u] + 
    (delta*GPL[{1}, v]*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) + 
    (delta^2*GPL[{1}, v]*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) - 
    (8*GPL[{0, -v^(-1), 0}, u])/(1 + delta) - 
    (12*delta*GPL[{0, -v^(-1), 0}, u])/(1 + delta) - 
    (4*delta^2*GPL[{0, -v^(-1), 0}, u])/(1 + delta) + 
    4*GPL[{0, -v^(-1), -v^(-1)}, u] + 2*delta*GPL[{0, -v^(-1), -v^(-1)}, u] + 
    (4*GPL[{0, -v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (6*delta*GPL[{0, -v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (2*delta^2*GPL[{0, -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    4*GPL[{0, -v^(-1), v^(-1)}, u] - 2*delta*GPL[{0, -v^(-1), v^(-1)}, u] + 
    (4*GPL[{0, -v^(-1), v^(-1)}, u])/(1 + delta) + 
    (6*delta*GPL[{0, -v^(-1), v^(-1)}, u])/(1 + delta) + 
    (2*delta^2*GPL[{0, -v^(-1), v^(-1)}, u])/(1 + delta) + 
    (8*GPL[{0, v^(-1), 0}, u])/(1 + delta) + 
    (12*delta*GPL[{0, v^(-1), 0}, u])/(1 + delta) + 
    (4*delta^2*GPL[{0, v^(-1), 0}, u])/(1 + delta) - 
    4*GPL[{0, v^(-1), -v^(-1)}, u] - 2*delta*GPL[{0, v^(-1), -v^(-1)}, u] - 
    (4*GPL[{0, v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (6*delta*GPL[{0, v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{0, v^(-1), -v^(-1)}, u])/(1 + delta) + 
    4*GPL[{0, v^(-1), v^(-1)}, u] + 2*delta*GPL[{0, v^(-1), v^(-1)}, u] - 
    (4*GPL[{0, v^(-1), v^(-1)}, u])/(1 + delta) - 
    (6*delta*GPL[{0, v^(-1), v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{0, v^(-1), v^(-1)}, u])/(1 + delta) + 
    (2*delta*GPL[{1, -v^(-1), 0}, u])/(1 + delta) + 
    (2*delta^2*GPL[{1, -v^(-1), 0}, u])/(1 + delta) - 
    delta*GPL[{1, -v^(-1), -v^(-1)}, u] - 
    (delta*GPL[{1, -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (delta^2*GPL[{1, -v^(-1), -v^(-1)}, u])/(1 + delta) + 
    delta*GPL[{1, -v^(-1), v^(-1)}, u] - (delta*GPL[{1, -v^(-1), v^(-1)}, u])/
     (1 + delta) - (delta^2*GPL[{1, -v^(-1), v^(-1)}, u])/(1 + delta) - 
    (2*delta*GPL[{1, v^(-1), 0}, u])/(1 + delta) - 
    (2*delta^2*GPL[{1, v^(-1), 0}, u])/(1 + delta) + 
    delta*GPL[{1, v^(-1), -v^(-1)}, u] + (delta*GPL[{1, v^(-1), -v^(-1)}, u])/
     (1 + delta) + (delta^2*GPL[{1, v^(-1), -v^(-1)}, u])/(1 + delta) - 
    delta*GPL[{1, v^(-1), v^(-1)}, u] + (delta*GPL[{1, v^(-1), v^(-1)}, u])/
     (1 + delta) + (delta^2*GPL[{1, v^(-1), v^(-1)}, u])/(1 + delta) - 
    (4*GPL[{-v^(-1), 0, 0}, u])/(1 + delta) - 
    (10*delta*GPL[{-v^(-1), 0, 0}, u])/(1 + delta) - 
    (6*delta^2*GPL[{-v^(-1), 0, 0}, u])/(1 + delta) + 
    2*GPL[{-v^(-1), 0, -v^(-1)}, u] + 3*delta*GPL[{-v^(-1), 0, -v^(-1)}, u] + 
    (2*GPL[{-v^(-1), 0, -v^(-1)}, u])/(1 + delta) + 
    (5*delta*GPL[{-v^(-1), 0, -v^(-1)}, u])/(1 + delta) + 
    (3*delta^2*GPL[{-v^(-1), 0, -v^(-1)}, u])/(1 + delta) - 
    2*GPL[{-v^(-1), 0, v^(-1)}, u] - 3*delta*GPL[{-v^(-1), 0, v^(-1)}, u] + 
    (2*GPL[{-v^(-1), 0, v^(-1)}, u])/(1 + delta) + 
    (5*delta*GPL[{-v^(-1), 0, v^(-1)}, u])/(1 + delta) + 
    (3*delta^2*GPL[{-v^(-1), 0, v^(-1)}, u])/(1 + delta) + 
    (2*delta*GPL[{-v^(-1), 1, 0}, u])/(1 + delta) + 
    (2*delta^2*GPL[{-v^(-1), 1, 0}, u])/(1 + delta) - 
    delta*GPL[{-v^(-1), 1, -v^(-1)}, u] - 
    (delta*GPL[{-v^(-1), 1, -v^(-1)}, u])/(1 + delta) - 
    (delta^2*GPL[{-v^(-1), 1, -v^(-1)}, u])/(1 + delta) + 
    delta*GPL[{-v^(-1), 1, v^(-1)}, u] - (delta*GPL[{-v^(-1), 1, v^(-1)}, u])/
     (1 + delta) - (delta^2*GPL[{-v^(-1), 1, v^(-1)}, u])/(1 + delta) + 
    delta*GPL[{-v^(-1), -v^(-1), 0}, u] + (6*GPL[{-v^(-1), -v^(-1), 0}, u])/
     (1 + delta) + (9*delta*GPL[{-v^(-1), -v^(-1), 0}, u])/(1 + delta) + 
    (3*delta^2*GPL[{-v^(-1), -v^(-1), 0}, u])/(1 + delta) - 
    3*GPL[{-v^(-1), -v^(-1), -v^(-1)}, u] - 
    2*delta*GPL[{-v^(-1), -v^(-1), -v^(-1)}, u] - 
    (3*GPL[{-v^(-1), -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (5*delta*GPL[{-v^(-1), -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{-v^(-1), -v^(-1), -v^(-1)}, u])/(1 + delta) + 
    3*GPL[{-v^(-1), -v^(-1), v^(-1)}, u] + 
    delta*GPL[{-v^(-1), -v^(-1), v^(-1)}, u] - 
    (3*GPL[{-v^(-1), -v^(-1), v^(-1)}, u])/(1 + delta) - 
    (4*delta*GPL[{-v^(-1), -v^(-1), v^(-1)}, u])/(1 + delta) - 
    (delta^2*GPL[{-v^(-1), -v^(-1), v^(-1)}, u])/(1 + delta) - 
    delta*GPL[{-v^(-1), v^(-1), 0}, u] - (2*GPL[{-v^(-1), v^(-1), 0}, u])/
     (1 + delta) - (delta*GPL[{-v^(-1), v^(-1), 0}, u])/(1 + delta) + 
    (delta^2*GPL[{-v^(-1), v^(-1), 0}, u])/(1 + delta) + 
    GPL[{-v^(-1), v^(-1), -v^(-1)}, u] + GPL[{-v^(-1), v^(-1), -v^(-1)}, u]/
     (1 + delta) + (delta*GPL[{-v^(-1), v^(-1), -v^(-1)}, u])/(1 + delta) - 
    GPL[{-v^(-1), v^(-1), v^(-1)}, u] + delta*GPL[{-v^(-1), v^(-1), v^(-1)}, 
      u] + GPL[{-v^(-1), v^(-1), v^(-1)}, u]/(1 + delta) - 
    (delta^2*GPL[{-v^(-1), v^(-1), v^(-1)}, u])/(1 + delta) + 
    (4*GPL[{v^(-1), 0, 0}, u])/(1 + delta) + 
    (10*delta*GPL[{v^(-1), 0, 0}, u])/(1 + delta) + 
    (6*delta^2*GPL[{v^(-1), 0, 0}, u])/(1 + delta) - 
    2*GPL[{v^(-1), 0, -v^(-1)}, u] - 3*delta*GPL[{v^(-1), 0, -v^(-1)}, u] - 
    (2*GPL[{v^(-1), 0, -v^(-1)}, u])/(1 + delta) - 
    (5*delta*GPL[{v^(-1), 0, -v^(-1)}, u])/(1 + delta) - 
    (3*delta^2*GPL[{v^(-1), 0, -v^(-1)}, u])/(1 + delta) + 
    2*GPL[{v^(-1), 0, v^(-1)}, u] + 3*delta*GPL[{v^(-1), 0, v^(-1)}, u] - 
    (2*GPL[{v^(-1), 0, v^(-1)}, u])/(1 + delta) - 
    (5*delta*GPL[{v^(-1), 0, v^(-1)}, u])/(1 + delta) - 
    (3*delta^2*GPL[{v^(-1), 0, v^(-1)}, u])/(1 + delta) - 
    (2*delta*GPL[{v^(-1), 1, 0}, u])/(1 + delta) - 
    (2*delta^2*GPL[{v^(-1), 1, 0}, u])/(1 + delta) + 
    delta*GPL[{v^(-1), 1, -v^(-1)}, u] + (delta*GPL[{v^(-1), 1, -v^(-1)}, u])/
     (1 + delta) + (delta^2*GPL[{v^(-1), 1, -v^(-1)}, u])/(1 + delta) - 
    delta*GPL[{v^(-1), 1, v^(-1)}, u] + (delta*GPL[{v^(-1), 1, v^(-1)}, u])/
     (1 + delta) + (delta^2*GPL[{v^(-1), 1, v^(-1)}, u])/(1 + delta) - 
    delta*GPL[{v^(-1), -v^(-1), 0}, u] + (2*GPL[{v^(-1), -v^(-1), 0}, u])/
     (1 + delta) + (delta*GPL[{v^(-1), -v^(-1), 0}, u])/(1 + delta) - 
    (delta^2*GPL[{v^(-1), -v^(-1), 0}, u])/(1 + delta) - 
    GPL[{v^(-1), -v^(-1), -v^(-1)}, u] + 
    delta*GPL[{v^(-1), -v^(-1), -v^(-1)}, u] - 
    GPL[{v^(-1), -v^(-1), -v^(-1)}, u]/(1 + delta) + 
    (delta^2*GPL[{v^(-1), -v^(-1), -v^(-1)}, u])/(1 + delta) + 
    GPL[{v^(-1), -v^(-1), v^(-1)}, u] - GPL[{v^(-1), -v^(-1), v^(-1)}, u]/
     (1 + delta) - (delta*GPL[{v^(-1), -v^(-1), v^(-1)}, u])/(1 + delta) + 
    delta*GPL[{v^(-1), v^(-1), 0}, u] - (6*GPL[{v^(-1), v^(-1), 0}, u])/
     (1 + delta) - (9*delta*GPL[{v^(-1), v^(-1), 0}, u])/(1 + delta) - 
    (3*delta^2*GPL[{v^(-1), v^(-1), 0}, u])/(1 + delta) + 
    3*GPL[{v^(-1), v^(-1), -v^(-1)}, u] + 
    delta*GPL[{v^(-1), v^(-1), -v^(-1)}, u] + 
    (3*GPL[{v^(-1), v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (4*delta*GPL[{v^(-1), v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (delta^2*GPL[{v^(-1), v^(-1), -v^(-1)}, u])/(1 + delta) - 
    3*GPL[{v^(-1), v^(-1), v^(-1)}, u] - 
    2*delta*GPL[{v^(-1), v^(-1), v^(-1)}, u] + 
    (3*GPL[{v^(-1), v^(-1), v^(-1)}, u])/(1 + delta) + 
    (5*delta*GPL[{v^(-1), v^(-1), v^(-1)}, u])/(1 + delta) + 
    (2*delta^2*GPL[{v^(-1), v^(-1), v^(-1)}, u])/(1 + delta) - 
    2*delta*GPL[{-1}, v]*GPL[{1}, u]*Log[2] + 2*delta*GPL[{1}, u]*GPL[{1}, v]*
     Log[2] + 2*delta*GPL[{-1}, v]*GPL[{-v^(-1)}, u]*Log[2] - 
    4*delta*GPL[{0}, v]*GPL[{-v^(-1)}, u]*Log[2] + 
    4*delta*GPL[{0}, v]*GPL[{v^(-1)}, u]*Log[2] - 
    2*delta*GPL[{1}, v]*GPL[{v^(-1)}, u]*Log[2] - 8*GPL[{0, -v^(-1)}, u]*
     Log[2] - 4*delta*GPL[{0, -v^(-1)}, u]*Log[2] + 
    8*GPL[{0, v^(-1)}, u]*Log[2] + 4*delta*GPL[{0, v^(-1)}, u]*Log[2] + 
    2*delta*GPL[{1, -v^(-1)}, u]*Log[2] - 2*delta*GPL[{1, v^(-1)}, u]*
     Log[2] - 2*delta*GPL[{-v^(-1), 0}, u]*Log[2] + 
    2*GPL[{-v^(-1), -v^(-1)}, u]*Log[2] + 2*delta*GPL[{-v^(-1), -v^(-1)}, u]*
     Log[2] - 2*GPL[{-v^(-1), v^(-1)}, u]*Log[2] + 
    2*delta*GPL[{v^(-1), 0}, u]*Log[2] + 6*GPL[{v^(-1), -v^(-1)}, u]*Log[2] - 
    6*GPL[{v^(-1), v^(-1)}, u]*Log[2] - 2*delta*GPL[{v^(-1), v^(-1)}, u]*
     Log[2] + (2*GPL[{-v^(-1)}, u]*Log[2]^2)/(1 + delta) + 
    (2*delta*GPL[{-v^(-1)}, u]*Log[2]^2)/(1 + delta) - 
    (2*GPL[{v^(-1)}, u]*Log[2]^2)/(1 + delta) - 
    (2*delta*GPL[{v^(-1)}, u]*Log[2]^2)/(1 + delta) + 
    2*delta*EulerGamma*((-2*GPL[{0}, v]*GPL[{-v^(-1)}, u])/(1 + delta) - 
      (2*delta*GPL[{0}, v]*GPL[{-v^(-1)}, u])/(1 + delta) + 
      (2*GPL[{0}, v]*GPL[{v^(-1)}, u])/(1 + delta) + 
      (2*delta*GPL[{0}, v]*GPL[{v^(-1)}, u])/(1 + delta) - 
      (2*GPL[{-v^(-1), 0}, u])/(1 + delta) - (2*delta*GPL[{-v^(-1), 0}, u])/
       (1 + delta) + GPL[{-v^(-1), -v^(-1)}, u] + GPL[{-v^(-1), -v^(-1)}, u]/
       (1 + delta) + (delta*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) - 
      GPL[{-v^(-1), v^(-1)}, u] + GPL[{-v^(-1), v^(-1)}, u]/(1 + delta) + 
      (delta*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) + 
      (2*GPL[{v^(-1), 0}, u])/(1 + delta) + (2*delta*GPL[{v^(-1), 0}, u])/
       (1 + delta) - GPL[{v^(-1), -v^(-1)}, u] - GPL[{v^(-1), -v^(-1)}, u]/
       (1 + delta) - (delta*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) + 
      GPL[{v^(-1), v^(-1)}, u] - GPL[{v^(-1), v^(-1)}, u]/(1 + delta) - 
      (delta*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) - 
      2*GPL[{-v^(-1)}, u]*Log[2] + 2*GPL[{v^(-1)}, u]*Log[2]), 
   -((Pi^2*GPL[{-1}, v])/(1 + delta)) - (4*delta*Pi^2*GPL[{-1}, v])/
     (3*(1 + delta)) - (delta^2*Pi^2*GPL[{-1}, v])/(3*(1 + delta)) + 
    (Pi^2*GPL[{1}, v])/(1 + delta) + (4*delta*Pi^2*GPL[{1}, v])/
     (3*(1 + delta)) + (delta^2*Pi^2*GPL[{1}, v])/(3*(1 + delta)) + 
    delta*GPL[{0}, u]*GPL[{-1, -1}, v] + (delta*GPL[{0}, u]*GPL[{-1, -1}, v])/
     (1 + delta) + (delta^2*GPL[{0}, u]*GPL[{-1, -1}, v])/(1 + delta) - 
    delta*GPL[{1}, u]*GPL[{-1, -1}, v] - (delta*GPL[{1}, u]*GPL[{-1, -1}, v])/
     (1 + delta) - (delta^2*GPL[{1}, u]*GPL[{-1, -1}, v])/(1 + delta) - 
    (2*delta*GPL[{0}, u]*GPL[{-1, 0}, v])/(1 + delta) - 
    (2*delta^2*GPL[{0}, u]*GPL[{-1, 0}, v])/(1 + delta) + 
    (2*delta*GPL[{1}, u]*GPL[{-1, 0}, v])/(1 + delta) + 
    (2*delta^2*GPL[{1}, u]*GPL[{-1, 0}, v])/(1 + delta) - 
    delta*GPL[{0}, u]*GPL[{-1, 1}, v] + (delta*GPL[{0}, u]*GPL[{-1, 1}, v])/
     (1 + delta) + (delta^2*GPL[{0}, u]*GPL[{-1, 1}, v])/(1 + delta) + 
    delta*GPL[{1}, u]*GPL[{-1, 1}, v] - (delta*GPL[{1}, u]*GPL[{-1, 1}, v])/
     (1 + delta) - (delta^2*GPL[{1}, u]*GPL[{-1, 1}, v])/(1 + delta) + 
    (2*delta*GPL[{0}, v]*GPL[{0, -v^(-1)}, u])/(1 + delta) + 
    (2*delta^2*GPL[{0}, v]*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
    (2*delta*GPL[{0}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{0}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) - 
    delta*GPL[{0}, u]*GPL[{1, -1}, v] - (delta*GPL[{0}, u]*GPL[{1, -1}, v])/
     (1 + delta) - (delta^2*GPL[{0}, u]*GPL[{1, -1}, v])/(1 + delta) + 
    delta*GPL[{1}, u]*GPL[{1, -1}, v] + (delta*GPL[{1}, u]*GPL[{1, -1}, v])/
     (1 + delta) + (delta^2*GPL[{1}, u]*GPL[{1, -1}, v])/(1 + delta) + 
    (2*delta*GPL[{0}, u]*GPL[{1, 0}, v])/(1 + delta) + 
    (2*delta^2*GPL[{0}, u]*GPL[{1, 0}, v])/(1 + delta) - 
    (2*delta*GPL[{1}, u]*GPL[{1, 0}, v])/(1 + delta) - 
    (2*delta^2*GPL[{1}, u]*GPL[{1, 0}, v])/(1 + delta) + 
    delta*GPL[{0}, u]*GPL[{1, 1}, v] - (delta*GPL[{0}, u]*GPL[{1, 1}, v])/
     (1 + delta) - (delta^2*GPL[{0}, u]*GPL[{1, 1}, v])/(1 + delta) - 
    delta*GPL[{1}, u]*GPL[{1, 1}, v] + (delta*GPL[{1}, u]*GPL[{1, 1}, v])/
     (1 + delta) + (delta^2*GPL[{1}, u]*GPL[{1, 1}, v])/(1 + delta) - 
    (2*delta*GPL[{0}, v]*GPL[{1, -v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{0}, v]*GPL[{1, -v^(-1)}, u])/(1 + delta) + 
    (2*delta*GPL[{0}, v]*GPL[{1, v^(-1)}, u])/(1 + delta) + 
    (2*delta^2*GPL[{0}, v]*GPL[{1, v^(-1)}, u])/(1 + delta) - 
    3*GPL[{-1, -1, -1}, v] - 2*delta*GPL[{-1, -1, -1}, v] - 
    (3*GPL[{-1, -1, -1}, v])/(1 + delta) - (5*delta*GPL[{-1, -1, -1}, v])/
     (1 + delta) - (2*delta^2*GPL[{-1, -1, -1}, v])/(1 + delta) + 
    2*delta*GPL[{-1, -1, 0}, v] + (6*GPL[{-1, -1, 0}, v])/(1 + delta) + 
    (10*delta*GPL[{-1, -1, 0}, v])/(1 + delta) + 
    (4*delta^2*GPL[{-1, -1, 0}, v])/(1 + delta) + 3*GPL[{-1, -1, 1}, v] + 
    delta*GPL[{-1, -1, 1}, v] - (3*GPL[{-1, -1, 1}, v])/(1 + delta) - 
    (4*delta*GPL[{-1, -1, 1}, v])/(1 + delta) - (delta^2*GPL[{-1, -1, 1}, v])/
     (1 + delta) + 2*GPL[{-1, 0, -1}, v] + 3*delta*GPL[{-1, 0, -1}, v] + 
    (2*GPL[{-1, 0, -1}, v])/(1 + delta) + (5*delta*GPL[{-1, 0, -1}, v])/
     (1 + delta) + (3*delta^2*GPL[{-1, 0, -1}, v])/(1 + delta) - 
    (4*GPL[{-1, 0, 0}, v])/(1 + delta) - (12*delta*GPL[{-1, 0, 0}, v])/
     (1 + delta) - (8*delta^2*GPL[{-1, 0, 0}, v])/(1 + delta) - 
    2*GPL[{-1, 0, 1}, v] - 3*delta*GPL[{-1, 0, 1}, v] + 
    (2*GPL[{-1, 0, 1}, v])/(1 + delta) + (5*delta*GPL[{-1, 0, 1}, v])/
     (1 + delta) + (3*delta^2*GPL[{-1, 0, 1}, v])/(1 + delta) + 
    GPL[{-1, 1, -1}, v] + GPL[{-1, 1, -1}, v]/(1 + delta) + 
    (delta*GPL[{-1, 1, -1}, v])/(1 + delta) - 2*delta*GPL[{-1, 1, 0}, v] - 
    (2*GPL[{-1, 1, 0}, v])/(1 + delta) + (2*delta^2*GPL[{-1, 1, 0}, v])/
     (1 + delta) - GPL[{-1, 1, 1}, v] + delta*GPL[{-1, 1, 1}, v] + 
    GPL[{-1, 1, 1}, v]/(1 + delta) - (delta^2*GPL[{-1, 1, 1}, v])/
     (1 + delta) + 4*GPL[{0, -1, -1}, v] + 2*delta*GPL[{0, -1, -1}, v] + 
    (4*GPL[{0, -1, -1}, v])/(1 + delta) + (6*delta*GPL[{0, -1, -1}, v])/
     (1 + delta) + (2*delta^2*GPL[{0, -1, -1}, v])/(1 + delta) - 
    (8*GPL[{0, -1, 0}, v])/(1 + delta) - (12*delta*GPL[{0, -1, 0}, v])/
     (1 + delta) - (4*delta^2*GPL[{0, -1, 0}, v])/(1 + delta) - 
    4*GPL[{0, -1, 1}, v] - 2*delta*GPL[{0, -1, 1}, v] + 
    (4*GPL[{0, -1, 1}, v])/(1 + delta) + (6*delta*GPL[{0, -1, 1}, v])/
     (1 + delta) + (2*delta^2*GPL[{0, -1, 1}, v])/(1 + delta) - 
    4*GPL[{0, 1, -1}, v] - 2*delta*GPL[{0, 1, -1}, v] - 
    (4*GPL[{0, 1, -1}, v])/(1 + delta) - (6*delta*GPL[{0, 1, -1}, v])/
     (1 + delta) - (2*delta^2*GPL[{0, 1, -1}, v])/(1 + delta) + 
    (8*GPL[{0, 1, 0}, v])/(1 + delta) + (12*delta*GPL[{0, 1, 0}, v])/
     (1 + delta) + (4*delta^2*GPL[{0, 1, 0}, v])/(1 + delta) + 
    4*GPL[{0, 1, 1}, v] + 2*delta*GPL[{0, 1, 1}, v] - 
    (4*GPL[{0, 1, 1}, v])/(1 + delta) - (6*delta*GPL[{0, 1, 1}, v])/
     (1 + delta) - (2*delta^2*GPL[{0, 1, 1}, v])/(1 + delta) + 
    (2*delta*GPL[{0, -v^(-1), 0}, u])/(1 + delta) + 
    (2*delta^2*GPL[{0, -v^(-1), 0}, u])/(1 + delta) - 
    delta*GPL[{0, -v^(-1), -v^(-1)}, u] - 
    (delta*GPL[{0, -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (delta^2*GPL[{0, -v^(-1), -v^(-1)}, u])/(1 + delta) + 
    delta*GPL[{0, -v^(-1), v^(-1)}, u] - (delta*GPL[{0, -v^(-1), v^(-1)}, u])/
     (1 + delta) - (delta^2*GPL[{0, -v^(-1), v^(-1)}, u])/(1 + delta) - 
    (2*delta*GPL[{0, v^(-1), 0}, u])/(1 + delta) - 
    (2*delta^2*GPL[{0, v^(-1), 0}, u])/(1 + delta) + 
    delta*GPL[{0, v^(-1), -v^(-1)}, u] + (delta*GPL[{0, v^(-1), -v^(-1)}, u])/
     (1 + delta) + (delta^2*GPL[{0, v^(-1), -v^(-1)}, u])/(1 + delta) - 
    delta*GPL[{0, v^(-1), v^(-1)}, u] + (delta*GPL[{0, v^(-1), v^(-1)}, u])/
     (1 + delta) + (delta^2*GPL[{0, v^(-1), v^(-1)}, u])/(1 + delta) - 
    GPL[{1, -1, -1}, v] + delta*GPL[{1, -1, -1}, v] - 
    GPL[{1, -1, -1}, v]/(1 + delta) + (delta^2*GPL[{1, -1, -1}, v])/
     (1 + delta) - 2*delta*GPL[{1, -1, 0}, v] + (2*GPL[{1, -1, 0}, v])/
     (1 + delta) - (2*delta^2*GPL[{1, -1, 0}, v])/(1 + delta) + 
    GPL[{1, -1, 1}, v] - GPL[{1, -1, 1}, v]/(1 + delta) - 
    (delta*GPL[{1, -1, 1}, v])/(1 + delta) - 2*GPL[{1, 0, -1}, v] - 
    3*delta*GPL[{1, 0, -1}, v] - (2*GPL[{1, 0, -1}, v])/(1 + delta) - 
    (5*delta*GPL[{1, 0, -1}, v])/(1 + delta) - (3*delta^2*GPL[{1, 0, -1}, v])/
     (1 + delta) + (4*GPL[{1, 0, 0}, v])/(1 + delta) + 
    (12*delta*GPL[{1, 0, 0}, v])/(1 + delta) + (8*delta^2*GPL[{1, 0, 0}, v])/
     (1 + delta) + 2*GPL[{1, 0, 1}, v] + 3*delta*GPL[{1, 0, 1}, v] - 
    (2*GPL[{1, 0, 1}, v])/(1 + delta) - (5*delta*GPL[{1, 0, 1}, v])/
     (1 + delta) - (3*delta^2*GPL[{1, 0, 1}, v])/(1 + delta) + 
    3*GPL[{1, 1, -1}, v] + delta*GPL[{1, 1, -1}, v] + 
    (3*GPL[{1, 1, -1}, v])/(1 + delta) + (4*delta*GPL[{1, 1, -1}, v])/
     (1 + delta) + (delta^2*GPL[{1, 1, -1}, v])/(1 + delta) + 
    2*delta*GPL[{1, 1, 0}, v] - (6*GPL[{1, 1, 0}, v])/(1 + delta) - 
    (10*delta*GPL[{1, 1, 0}, v])/(1 + delta) - (4*delta^2*GPL[{1, 1, 0}, v])/
     (1 + delta) - 3*GPL[{1, 1, 1}, v] - 2*delta*GPL[{1, 1, 1}, v] + 
    (3*GPL[{1, 1, 1}, v])/(1 + delta) + (5*delta*GPL[{1, 1, 1}, v])/
     (1 + delta) + (2*delta^2*GPL[{1, 1, 1}, v])/(1 + delta) - 
    (2*delta*GPL[{1, -v^(-1), 0}, u])/(1 + delta) - 
    (2*delta^2*GPL[{1, -v^(-1), 0}, u])/(1 + delta) + 
    delta*GPL[{1, -v^(-1), -v^(-1)}, u] + 
    (delta*GPL[{1, -v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (delta^2*GPL[{1, -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    delta*GPL[{1, -v^(-1), v^(-1)}, u] + (delta*GPL[{1, -v^(-1), v^(-1)}, u])/
     (1 + delta) + (delta^2*GPL[{1, -v^(-1), v^(-1)}, u])/(1 + delta) + 
    (2*delta*GPL[{1, v^(-1), 0}, u])/(1 + delta) + 
    (2*delta^2*GPL[{1, v^(-1), 0}, u])/(1 + delta) - 
    delta*GPL[{1, v^(-1), -v^(-1)}, u] - (delta*GPL[{1, v^(-1), -v^(-1)}, u])/
     (1 + delta) - (delta^2*GPL[{1, v^(-1), -v^(-1)}, u])/(1 + delta) + 
    delta*GPL[{1, v^(-1), v^(-1)}, u] - (delta*GPL[{1, v^(-1), v^(-1)}, u])/
     (1 + delta) - (delta^2*GPL[{1, v^(-1), v^(-1)}, u])/(1 + delta) - 
    2*delta*GPL[{-1}, v]*GPL[{0}, u]*Log[2] + 2*delta*GPL[{-1}, v]*
     GPL[{1}, u]*Log[2] + 2*delta*GPL[{0}, u]*GPL[{1}, v]*Log[2] - 
    2*delta*GPL[{1}, u]*GPL[{1}, v]*Log[2] + 2*GPL[{-1, -1}, v]*Log[2] + 
    2*delta*GPL[{-1, -1}, v]*Log[2] - 4*delta*GPL[{-1, 0}, v]*Log[2] - 
    2*GPL[{-1, 1}, v]*Log[2] - 8*GPL[{0, -1}, v]*Log[2] - 
    4*delta*GPL[{0, -1}, v]*Log[2] + 8*GPL[{0, 1}, v]*Log[2] + 
    4*delta*GPL[{0, 1}, v]*Log[2] + 2*delta*GPL[{0, -v^(-1)}, u]*Log[2] - 
    2*delta*GPL[{0, v^(-1)}, u]*Log[2] + 6*GPL[{1, -1}, v]*Log[2] + 
    4*delta*GPL[{1, 0}, v]*Log[2] - 6*GPL[{1, 1}, v]*Log[2] - 
    2*delta*GPL[{1, 1}, v]*Log[2] - 2*delta*GPL[{1, -v^(-1)}, u]*Log[2] + 
    2*delta*GPL[{1, v^(-1)}, u]*Log[2] + (2*GPL[{-1}, v]*Log[2]^2)/
     (1 + delta) + (2*delta*GPL[{-1}, v]*Log[2]^2)/(1 + delta) - 
    (2*GPL[{1}, v]*Log[2]^2)/(1 + delta) - (2*delta*GPL[{1}, v]*Log[2]^2)/
     (1 + delta) + 2*delta*EulerGamma*(GPL[{-1, -1}, v] + 
      GPL[{-1, -1}, v]/(1 + delta) + (delta*GPL[{-1, -1}, v])/(1 + delta) - 
      (2*GPL[{-1, 0}, v])/(1 + delta) - (2*delta*GPL[{-1, 0}, v])/
       (1 + delta) - GPL[{-1, 1}, v] + GPL[{-1, 1}, v]/(1 + delta) + 
      (delta*GPL[{-1, 1}, v])/(1 + delta) - GPL[{1, -1}, v] - 
      GPL[{1, -1}, v]/(1 + delta) - (delta*GPL[{1, -1}, v])/(1 + delta) + 
      (2*GPL[{1, 0}, v])/(1 + delta) + (2*delta*GPL[{1, 0}, v])/(1 + delta) + 
      GPL[{1, 1}, v] - GPL[{1, 1}, v]/(1 + delta) - (delta*GPL[{1, 1}, v])/
       (1 + delta) - 2*GPL[{-1}, v]*Log[2] + 2*GPL[{1}, v]*Log[2]), 
   (4*delta^3*(-2/(1 + delta) + (2*delta)/(1 + delta))*EulerGamma^3)/3 - 
    (delta*Pi^2*GPL[{-1}, v])/12 - (17*delta*Pi^2*GPL[{-1}, v])/
     (12*(1 + delta)) - (25*delta^2*Pi^2*GPL[{-1}, v])/(12*(1 + delta)) - 
    (2*delta^3*Pi^2*GPL[{-1}, v])/(3*(1 + delta)) + 
    (17*delta*Pi^2*GPL[{0}, u])/(6*(1 + delta)) + 
    (41*delta^2*Pi^2*GPL[{0}, u])/(6*(1 + delta)) + 
    (4*delta^3*Pi^2*GPL[{0}, u])/(1 + delta) + (17*delta*Pi^2*GPL[{0}, v])/
     (3*(1 + delta)) + (11*delta^2*Pi^2*GPL[{0}, v])/(1 + delta) + 
    (16*delta^3*Pi^2*GPL[{0}, v])/(3*(1 + delta)) + 
    (delta*Pi^2*GPL[{1}, v])/12 - (17*delta*Pi^2*GPL[{1}, v])/
     (12*(1 + delta)) - (25*delta^2*Pi^2*GPL[{1}, v])/(12*(1 + delta)) - 
    (2*delta^3*Pi^2*GPL[{1}, v])/(3*(1 + delta)) - 
    (delta*Pi^2*GPL[{-v^(-1)}, u])/12 - (17*delta*Pi^2*GPL[{-v^(-1)}, u])/
     (12*(1 + delta)) - (41*delta^2*Pi^2*GPL[{-v^(-1)}, u])/
     (12*(1 + delta)) - (2*delta^3*Pi^2*GPL[{-v^(-1)}, u])/(1 + delta) + 
    (delta*Pi^2*GPL[{v^(-1)}, u])/12 - (17*delta*Pi^2*GPL[{v^(-1)}, u])/
     (12*(1 + delta)) - (41*delta^2*Pi^2*GPL[{v^(-1)}, u])/(12*(1 + delta)) - 
    (2*delta^3*Pi^2*GPL[{v^(-1)}, u])/(1 + delta) + 
    2*delta^2*GPL[{0}, u]*GPL[{-1, -1}, v] + delta^3*GPL[{0}, u]*
     GPL[{-1, -1}, v] + (2*delta^2*GPL[{0}, u]*GPL[{-1, -1}, v])/
     (1 + delta) + (3*delta^3*GPL[{0}, u]*GPL[{-1, -1}, v])/(1 + delta) + 
    (delta^4*GPL[{0}, u]*GPL[{-1, -1}, v])/(1 + delta) - 
    2*delta^2*GPL[{-v^(-1)}, u]*GPL[{-1, -1}, v] - 
    delta^3*GPL[{-v^(-1)}, u]*GPL[{-1, -1}, v] - 
    (2*delta^2*GPL[{-v^(-1)}, u]*GPL[{-1, -1}, v])/(1 + delta) - 
    (3*delta^3*GPL[{-v^(-1)}, u]*GPL[{-1, -1}, v])/(1 + delta) - 
    (delta^4*GPL[{-v^(-1)}, u]*GPL[{-1, -1}, v])/(1 + delta) - 
    2*delta^3*GPL[{0}, u]*GPL[{-1, 0}, v] - 
    (4*delta^2*GPL[{0}, u]*GPL[{-1, 0}, v])/(1 + delta) - 
    (6*delta^3*GPL[{0}, u]*GPL[{-1, 0}, v])/(1 + delta) - 
    (2*delta^4*GPL[{0}, u]*GPL[{-1, 0}, v])/(1 + delta) + 
    2*delta^3*GPL[{-v^(-1)}, u]*GPL[{-1, 0}, v] + 
    (4*delta^2*GPL[{-v^(-1)}, u]*GPL[{-1, 0}, v])/(1 + delta) + 
    (6*delta^3*GPL[{-v^(-1)}, u]*GPL[{-1, 0}, v])/(1 + delta) + 
    (2*delta^4*GPL[{-v^(-1)}, u]*GPL[{-1, 0}, v])/(1 + delta) - 
    2*delta^2*GPL[{0}, u]*GPL[{-1, 1}, v] + 
    (2*delta^2*GPL[{0}, u]*GPL[{-1, 1}, v])/(1 + delta) + 
    (2*delta^3*GPL[{0}, u]*GPL[{-1, 1}, v])/(1 + delta) + 
    2*delta^2*GPL[{-v^(-1)}, u]*GPL[{-1, 1}, v] - 
    (2*delta^2*GPL[{-v^(-1)}, u]*GPL[{-1, 1}, v])/(1 + delta) - 
    (2*delta^3*GPL[{-v^(-1)}, u]*GPL[{-1, 1}, v])/(1 + delta) - 
    4*delta^2*GPL[{0}, u]*GPL[{0, -1}, v] - 2*delta^3*GPL[{0}, u]*
     GPL[{0, -1}, v] - (4*delta^2*GPL[{0}, u]*GPL[{0, -1}, v])/(1 + delta) - 
    (6*delta^3*GPL[{0}, u]*GPL[{0, -1}, v])/(1 + delta) - 
    (2*delta^4*GPL[{0}, u]*GPL[{0, -1}, v])/(1 + delta) + 
    2*delta^2*GPL[{-v^(-1)}, u]*GPL[{0, -1}, v] + 2*delta^3*GPL[{-v^(-1)}, u]*
     GPL[{0, -1}, v] + (2*delta^2*GPL[{-v^(-1)}, u]*GPL[{0, -1}, v])/
     (1 + delta) + (4*delta^3*GPL[{-v^(-1)}, u]*GPL[{0, -1}, v])/
     (1 + delta) + (2*delta^4*GPL[{-v^(-1)}, u]*GPL[{0, -1}, v])/
     (1 + delta) + 2*delta^2*GPL[{v^(-1)}, u]*GPL[{0, -1}, v] + 
    (2*delta^2*GPL[{v^(-1)}, u]*GPL[{0, -1}, v])/(1 + delta) + 
    (2*delta^3*GPL[{v^(-1)}, u]*GPL[{0, -1}, v])/(1 + delta) - 
    delta^3*GPL[{-1}, v]*GPL[{0, 0}, u] - 
    (delta^3*GPL[{-1}, v]*GPL[{0, 0}, u])/(1 + delta) - 
    (delta^4*GPL[{-1}, v]*GPL[{0, 0}, u])/(1 + delta) + 
    (16*delta*GPL[{0}, v]*GPL[{0, 0}, u])/(1 + delta) + 
    (40*delta^2*GPL[{0}, v]*GPL[{0, 0}, u])/(1 + delta) + 
    (28*delta^3*GPL[{0}, v]*GPL[{0, 0}, u])/(1 + delta) + 
    (4*delta^4*GPL[{0}, v]*GPL[{0, 0}, u])/(1 + delta) + 
    delta^3*GPL[{1}, v]*GPL[{0, 0}, u] - (delta^3*GPL[{1}, v]*GPL[{0, 0}, u])/
     (1 + delta) - (delta^4*GPL[{1}, v]*GPL[{0, 0}, u])/(1 + delta) + 
    (16*delta*GPL[{0}, u]*GPL[{0, 0}, v])/(1 + delta) + 
    (48*delta^2*GPL[{0}, u]*GPL[{0, 0}, v])/(1 + delta) + 
    (40*delta^3*GPL[{0}, u]*GPL[{0, 0}, v])/(1 + delta) + 
    (8*delta^4*GPL[{0}, u]*GPL[{0, 0}, v])/(1 + delta) - 
    4*delta^3*GPL[{-v^(-1)}, u]*GPL[{0, 0}, v] - 
    (8*delta*GPL[{-v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) - 
    (24*delta^2*GPL[{-v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) - 
    (20*delta^3*GPL[{-v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) - 
    (4*delta^4*GPL[{-v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) + 
    4*delta^3*GPL[{v^(-1)}, u]*GPL[{0, 0}, v] - 
    (8*delta*GPL[{v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) - 
    (24*delta^2*GPL[{v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) - 
    (20*delta^3*GPL[{v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) - 
    (4*delta^4*GPL[{v^(-1)}, u]*GPL[{0, 0}, v])/(1 + delta) - 
    4*delta^2*GPL[{-1}, v]*GPL[{0, 1}, u] - 
    (4*delta^2*GPL[{-1}, v]*GPL[{0, 1}, u])/(1 + delta) - 
    (4*delta^3*GPL[{-1}, v]*GPL[{0, 1}, u])/(1 + delta) + 
    4*delta^2*GPL[{1}, v]*GPL[{0, 1}, u] - 
    (4*delta^2*GPL[{1}, v]*GPL[{0, 1}, u])/(1 + delta) - 
    (4*delta^3*GPL[{1}, v]*GPL[{0, 1}, u])/(1 + delta) + 
    4*delta^2*GPL[{0}, u]*GPL[{0, 1}, v] + 2*delta^3*GPL[{0}, u]*
     GPL[{0, 1}, v] - (4*delta^2*GPL[{0}, u]*GPL[{0, 1}, v])/(1 + delta) - 
    (6*delta^3*GPL[{0}, u]*GPL[{0, 1}, v])/(1 + delta) - 
    (2*delta^4*GPL[{0}, u]*GPL[{0, 1}, v])/(1 + delta) - 
    2*delta^2*GPL[{-v^(-1)}, u]*GPL[{0, 1}, v] + 
    (2*delta^2*GPL[{-v^(-1)}, u]*GPL[{0, 1}, v])/(1 + delta) + 
    (2*delta^3*GPL[{-v^(-1)}, u]*GPL[{0, 1}, v])/(1 + delta) - 
    2*delta^2*GPL[{v^(-1)}, u]*GPL[{0, 1}, v] - 2*delta^3*GPL[{v^(-1)}, u]*
     GPL[{0, 1}, v] + (2*delta^2*GPL[{v^(-1)}, u]*GPL[{0, 1}, v])/
     (1 + delta) + (4*delta^3*GPL[{v^(-1)}, u]*GPL[{0, 1}, v])/(1 + delta) + 
    (2*delta^4*GPL[{v^(-1)}, u]*GPL[{0, 1}, v])/(1 + delta) + 
    4*delta^2*GPL[{-1}, v]*GPL[{0, -v^(-1)}, u] + 
    delta^3*GPL[{-1}, v]*GPL[{0, -v^(-1)}, u] + 
    (4*delta^2*GPL[{-1}, v]*GPL[{0, -v^(-1)}, u])/(1 + delta) + 
    (5*delta^3*GPL[{-1}, v]*GPL[{0, -v^(-1)}, u])/(1 + delta) + 
    (delta^4*GPL[{-1}, v]*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
    8*delta^2*GPL[{0}, v]*GPL[{0, -v^(-1)}, u] - 2*delta^3*GPL[{0}, v]*
     GPL[{0, -v^(-1)}, u] - (8*delta*GPL[{0}, v]*GPL[{0, -v^(-1)}, u])/
     (1 + delta) - (20*delta^2*GPL[{0}, v]*GPL[{0, -v^(-1)}, u])/
     (1 + delta) - (14*delta^3*GPL[{0}, v]*GPL[{0, -v^(-1)}, u])/
     (1 + delta) - (2*delta^4*GPL[{0}, v]*GPL[{0, -v^(-1)}, u])/(1 + delta) + 
    8*delta^2*GPL[{0}, v]*GPL[{0, v^(-1)}, u] + 2*delta^3*GPL[{0}, v]*
     GPL[{0, v^(-1)}, u] - (8*delta*GPL[{0}, v]*GPL[{0, v^(-1)}, u])/
     (1 + delta) - (20*delta^2*GPL[{0}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) - 
    (14*delta^3*GPL[{0}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) - 
    (2*delta^4*GPL[{0}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) - 
    4*delta^2*GPL[{1}, v]*GPL[{0, v^(-1)}, u] - delta^3*GPL[{1}, v]*
     GPL[{0, v^(-1)}, u] + (4*delta^2*GPL[{1}, v]*GPL[{0, v^(-1)}, u])/
     (1 + delta) + (5*delta^3*GPL[{1}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) + 
    (delta^4*GPL[{1}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) + 
    2*delta^2*GPL[{0}, u]*GPL[{1, -1}, v] + 
    (2*delta^2*GPL[{0}, u]*GPL[{1, -1}, v])/(1 + delta) + 
    (2*delta^3*GPL[{0}, u]*GPL[{1, -1}, v])/(1 + delta) - 
    2*delta^2*GPL[{v^(-1)}, u]*GPL[{1, -1}, v] - 
    (2*delta^2*GPL[{v^(-1)}, u]*GPL[{1, -1}, v])/(1 + delta) - 
    (2*delta^3*GPL[{v^(-1)}, u]*GPL[{1, -1}, v])/(1 + delta) + 
    2*delta^3*GPL[{0}, u]*GPL[{1, 0}, v] - 
    (4*delta^2*GPL[{0}, u]*GPL[{1, 0}, v])/(1 + delta) - 
    (6*delta^3*GPL[{0}, u]*GPL[{1, 0}, v])/(1 + delta) - 
    (2*delta^4*GPL[{0}, u]*GPL[{1, 0}, v])/(1 + delta) - 
    2*delta^3*GPL[{v^(-1)}, u]*GPL[{1, 0}, v] + 
    (4*delta^2*GPL[{v^(-1)}, u]*GPL[{1, 0}, v])/(1 + delta) + 
    (6*delta^3*GPL[{v^(-1)}, u]*GPL[{1, 0}, v])/(1 + delta) + 
    (2*delta^4*GPL[{v^(-1)}, u]*GPL[{1, 0}, v])/(1 + delta) - 
    2*delta^2*GPL[{0}, u]*GPL[{1, 1}, v] - delta^3*GPL[{0}, u]*
     GPL[{1, 1}, v] + (2*delta^2*GPL[{0}, u]*GPL[{1, 1}, v])/(1 + delta) + 
    (3*delta^3*GPL[{0}, u]*GPL[{1, 1}, v])/(1 + delta) + 
    (delta^4*GPL[{0}, u]*GPL[{1, 1}, v])/(1 + delta) + 
    2*delta^2*GPL[{v^(-1)}, u]*GPL[{1, 1}, v] + delta^3*GPL[{v^(-1)}, u]*
     GPL[{1, 1}, v] - (2*delta^2*GPL[{v^(-1)}, u]*GPL[{1, 1}, v])/
     (1 + delta) - (3*delta^3*GPL[{v^(-1)}, u]*GPL[{1, 1}, v])/(1 + delta) - 
    (delta^4*GPL[{v^(-1)}, u]*GPL[{1, 1}, v])/(1 + delta) + 
    delta^3*GPL[{-1}, v]*GPL[{-v^(-1), 0}, u] + 
    (delta^3*GPL[{-1}, v]*GPL[{-v^(-1), 0}, u])/(1 + delta) + 
    (delta^4*GPL[{-1}, v]*GPL[{-v^(-1), 0}, u])/(1 + delta) - 
    2*delta^3*GPL[{0}, v]*GPL[{-v^(-1), 0}, u] - 
    (8*delta*GPL[{0}, v]*GPL[{-v^(-1), 0}, u])/(1 + delta) - 
    (20*delta^2*GPL[{0}, v]*GPL[{-v^(-1), 0}, u])/(1 + delta) - 
    (14*delta^3*GPL[{0}, v]*GPL[{-v^(-1), 0}, u])/(1 + delta) - 
    (2*delta^4*GPL[{0}, v]*GPL[{-v^(-1), 0}, u])/(1 + delta) + 
    2*delta^2*GPL[{-1}, v]*GPL[{-v^(-1), 1}, u] + 
    (2*delta^2*GPL[{-1}, v]*GPL[{-v^(-1), 1}, u])/(1 + delta) + 
    (2*delta^3*GPL[{-1}, v]*GPL[{-v^(-1), 1}, u])/(1 + delta) - 
    2*delta^2*GPL[{1}, v]*GPL[{-v^(-1), 1}, u] + 
    (2*delta^2*GPL[{1}, v]*GPL[{-v^(-1), 1}, u])/(1 + delta) + 
    (2*delta^3*GPL[{1}, v]*GPL[{-v^(-1), 1}, u])/(1 + delta) - 
    2*delta^2*GPL[{-1}, v]*GPL[{-v^(-1), -v^(-1)}, u] - 
    delta^3*GPL[{-1}, v]*GPL[{-v^(-1), -v^(-1)}, u] - 
    (2*delta^2*GPL[{-1}, v]*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (3*delta^3*GPL[{-1}, v]*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (delta^4*GPL[{-1}, v]*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
    4*delta^2*GPL[{0}, v]*GPL[{-v^(-1), -v^(-1)}, u] + 
    2*delta^3*GPL[{0}, v]*GPL[{-v^(-1), -v^(-1)}, u] + 
    (8*delta*GPL[{0}, v]*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (16*delta^2*GPL[{0}, v]*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (10*delta^3*GPL[{0}, v]*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (2*delta^4*GPL[{0}, v]*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) - 
    4*delta^2*GPL[{0}, v]*GPL[{-v^(-1), v^(-1)}, u] + 
    (4*delta^2*GPL[{0}, v]*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) + 
    (4*delta^3*GPL[{0}, v]*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) + 
    2*delta^2*GPL[{1}, v]*GPL[{-v^(-1), v^(-1)}, u] - 
    (2*delta^2*GPL[{1}, v]*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{1}, v]*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) + 
    2*delta^3*GPL[{0}, v]*GPL[{v^(-1), 0}, u] - 
    (8*delta*GPL[{0}, v]*GPL[{v^(-1), 0}, u])/(1 + delta) - 
    (20*delta^2*GPL[{0}, v]*GPL[{v^(-1), 0}, u])/(1 + delta) - 
    (14*delta^3*GPL[{0}, v]*GPL[{v^(-1), 0}, u])/(1 + delta) - 
    (2*delta^4*GPL[{0}, v]*GPL[{v^(-1), 0}, u])/(1 + delta) - 
    delta^3*GPL[{1}, v]*GPL[{v^(-1), 0}, u] + 
    (delta^3*GPL[{1}, v]*GPL[{v^(-1), 0}, u])/(1 + delta) + 
    (delta^4*GPL[{1}, v]*GPL[{v^(-1), 0}, u])/(1 + delta) + 
    2*delta^2*GPL[{-1}, v]*GPL[{v^(-1), 1}, u] + 
    (2*delta^2*GPL[{-1}, v]*GPL[{v^(-1), 1}, u])/(1 + delta) + 
    (2*delta^3*GPL[{-1}, v]*GPL[{v^(-1), 1}, u])/(1 + delta) - 
    2*delta^2*GPL[{1}, v]*GPL[{v^(-1), 1}, u] + 
    (2*delta^2*GPL[{1}, v]*GPL[{v^(-1), 1}, u])/(1 + delta) + 
    (2*delta^3*GPL[{1}, v]*GPL[{v^(-1), 1}, u])/(1 + delta) - 
    2*delta^2*GPL[{-1}, v]*GPL[{v^(-1), -v^(-1)}, u] - 
    (2*delta^2*GPL[{-1}, v]*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{-1}, v]*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) + 
    4*delta^2*GPL[{0}, v]*GPL[{v^(-1), -v^(-1)}, u] + 
    (4*delta^2*GPL[{0}, v]*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (4*delta^3*GPL[{0}, v]*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) - 
    4*delta^2*GPL[{0}, v]*GPL[{v^(-1), v^(-1)}, u] - 
    2*delta^3*GPL[{0}, v]*GPL[{v^(-1), v^(-1)}, u] + 
    (8*delta*GPL[{0}, v]*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) + 
    (16*delta^2*GPL[{0}, v]*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) + 
    (10*delta^3*GPL[{0}, v]*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) + 
    (2*delta^4*GPL[{0}, v]*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) + 
    2*delta^2*GPL[{1}, v]*GPL[{v^(-1), v^(-1)}, u] + 
    delta^3*GPL[{1}, v]*GPL[{v^(-1), v^(-1)}, u] - 
    (2*delta^2*GPL[{1}, v]*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) - 
    (3*delta^3*GPL[{1}, v]*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) - 
    (delta^4*GPL[{1}, v]*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) - 
    4*delta*GPL[{-1, -1, -1}, v] - 4*delta^2*GPL[{-1, -1, -1}, v] - 
    delta^3*GPL[{-1, -1, -1}, v] - (4*delta*GPL[{-1, -1, -1}, v])/
     (1 + delta) - (8*delta^2*GPL[{-1, -1, -1}, v])/(1 + delta) - 
    (5*delta^3*GPL[{-1, -1, -1}, v])/(1 + delta) - 
    (delta^4*GPL[{-1, -1, -1}, v])/(1 + delta) + 
    4*delta^2*GPL[{-1, -1, 0}, v] + 2*delta^3*GPL[{-1, -1, 0}, v] + 
    (8*delta*GPL[{-1, -1, 0}, v])/(1 + delta) + 
    (16*delta^2*GPL[{-1, -1, 0}, v])/(1 + delta) + 
    (10*delta^3*GPL[{-1, -1, 0}, v])/(1 + delta) + 
    (2*delta^4*GPL[{-1, -1, 0}, v])/(1 + delta) + 
    4*delta*GPL[{-1, -1, 1}, v] + 2*delta^2*GPL[{-1, -1, 1}, v] - 
    (4*delta*GPL[{-1, -1, 1}, v])/(1 + delta) - 
    (6*delta^2*GPL[{-1, -1, 1}, v])/(1 + delta) - 
    (2*delta^3*GPL[{-1, -1, 1}, v])/(1 + delta) + 
    4*delta*GPL[{-1, 0, -1}, v] + 6*delta^2*GPL[{-1, 0, -1}, v] + 
    2*delta^3*GPL[{-1, 0, -1}, v] + (4*delta*GPL[{-1, 0, -1}, v])/
     (1 + delta) + (10*delta^2*GPL[{-1, 0, -1}, v])/(1 + delta) + 
    (8*delta^3*GPL[{-1, 0, -1}, v])/(1 + delta) + 
    (2*delta^4*GPL[{-1, 0, -1}, v])/(1 + delta) - 
    4*delta^3*GPL[{-1, 0, 0}, v] - (8*delta*GPL[{-1, 0, 0}, v])/(1 + delta) - 
    (24*delta^2*GPL[{-1, 0, 0}, v])/(1 + delta) - 
    (20*delta^3*GPL[{-1, 0, 0}, v])/(1 + delta) - 
    (4*delta^4*GPL[{-1, 0, 0}, v])/(1 + delta) - 4*delta*GPL[{-1, 0, 1}, v] - 
    6*delta^2*GPL[{-1, 0, 1}, v] + (4*delta*GPL[{-1, 0, 1}, v])/(1 + delta) + 
    (10*delta^2*GPL[{-1, 0, 1}, v])/(1 + delta) + 
    (6*delta^3*GPL[{-1, 0, 1}, v])/(1 + delta) - 
    4*delta^2*GPL[{-1, 1, 0}, v] + (4*delta^2*GPL[{-1, 1, 0}, v])/
     (1 + delta) + (4*delta^3*GPL[{-1, 1, 0}, v])/(1 + delta) + 
    2*delta^2*GPL[{-1, 1, 1}, v] - (2*delta^2*GPL[{-1, 1, 1}, v])/
     (1 + delta) - (2*delta^3*GPL[{-1, 1, 1}, v])/(1 + delta) + 
    4*delta*GPL[{0, -1, -1}, v] + 8*delta^2*GPL[{0, -1, -1}, v] + 
    2*delta^3*GPL[{0, -1, -1}, v] + (4*delta*GPL[{0, -1, -1}, v])/
     (1 + delta) + (12*delta^2*GPL[{0, -1, -1}, v])/(1 + delta) + 
    (10*delta^3*GPL[{0, -1, -1}, v])/(1 + delta) + 
    (2*delta^4*GPL[{0, -1, -1}, v])/(1 + delta) - 
    8*delta^2*GPL[{0, -1, 0}, v] - 4*delta^3*GPL[{0, -1, 0}, v] - 
    (8*delta*GPL[{0, -1, 0}, v])/(1 + delta) - 
    (24*delta^2*GPL[{0, -1, 0}, v])/(1 + delta) - 
    (20*delta^3*GPL[{0, -1, 0}, v])/(1 + delta) - 
    (4*delta^4*GPL[{0, -1, 0}, v])/(1 + delta) - 4*delta*GPL[{0, -1, 1}, v] - 
    4*delta^2*GPL[{0, -1, 1}, v] + (4*delta*GPL[{0, -1, 1}, v])/(1 + delta) + 
    (8*delta^2*GPL[{0, -1, 1}, v])/(1 + delta) + 
    (4*delta^3*GPL[{0, -1, 1}, v])/(1 + delta) - 8*delta*GPL[{0, 0, -1}, v] - 
    16*delta^2*GPL[{0, 0, -1}, v] - 4*delta^3*GPL[{0, 0, -1}, v] - 
    (8*delta*GPL[{0, 0, -1}, v])/(1 + delta) - 
    (24*delta^2*GPL[{0, 0, -1}, v])/(1 + delta) - 
    (20*delta^3*GPL[{0, 0, -1}, v])/(1 + delta) - 
    (4*delta^4*GPL[{0, 0, -1}, v])/(1 + delta) + (16*delta*GPL[{0, 0, 0}, u])/
     (1 + delta) + (40*delta^2*GPL[{0, 0, 0}, u])/(1 + delta) + 
    (26*delta^3*GPL[{0, 0, 0}, u])/(1 + delta) + 
    (2*delta^4*GPL[{0, 0, 0}, u])/(1 + delta) + (32*delta*GPL[{0, 0, 0}, v])/
     (1 + delta) + (96*delta^2*GPL[{0, 0, 0}, v])/(1 + delta) + 
    (80*delta^3*GPL[{0, 0, 0}, v])/(1 + delta) + 
    (16*delta^4*GPL[{0, 0, 0}, v])/(1 + delta) + 8*delta*GPL[{0, 0, 1}, v] + 
    16*delta^2*GPL[{0, 0, 1}, v] + 4*delta^3*GPL[{0, 0, 1}, v] - 
    (8*delta*GPL[{0, 0, 1}, v])/(1 + delta) - (24*delta^2*GPL[{0, 0, 1}, v])/
     (1 + delta) - (20*delta^3*GPL[{0, 0, 1}, v])/(1 + delta) - 
    (4*delta^4*GPL[{0, 0, 1}, v])/(1 + delta) - 
    8*delta*GPL[{0, 0, -v^(-1)}, u] - 12*delta^2*GPL[{0, 0, -v^(-1)}, u] - 
    delta^3*GPL[{0, 0, -v^(-1)}, u] - (8*delta*GPL[{0, 0, -v^(-1)}, u])/
     (1 + delta) - (20*delta^2*GPL[{0, 0, -v^(-1)}, u])/(1 + delta) - 
    (13*delta^3*GPL[{0, 0, -v^(-1)}, u])/(1 + delta) - 
    (delta^4*GPL[{0, 0, -v^(-1)}, u])/(1 + delta) + 
    8*delta*GPL[{0, 0, v^(-1)}, u] + 12*delta^2*GPL[{0, 0, v^(-1)}, u] + 
    delta^3*GPL[{0, 0, v^(-1)}, u] - (8*delta*GPL[{0, 0, v^(-1)}, u])/
     (1 + delta) - (20*delta^2*GPL[{0, 0, v^(-1)}, u])/(1 + delta) - 
    (13*delta^3*GPL[{0, 0, v^(-1)}, u])/(1 + delta) - 
    (delta^4*GPL[{0, 0, v^(-1)}, u])/(1 + delta) + 
    4*delta*GPL[{0, 1, -1}, v] + 4*delta^2*GPL[{0, 1, -1}, v] + 
    (4*delta*GPL[{0, 1, -1}, v])/(1 + delta) + (8*delta^2*GPL[{0, 1, -1}, v])/
     (1 + delta) + (4*delta^3*GPL[{0, 1, -1}, v])/(1 + delta) - 
    (8*delta^2*GPL[{0, 1, 0}, u])/(1 + delta) - (8*delta^3*GPL[{0, 1, 0}, u])/
     (1 + delta) + 8*delta^2*GPL[{0, 1, 0}, v] + 
    4*delta^3*GPL[{0, 1, 0}, v] - (8*delta*GPL[{0, 1, 0}, v])/(1 + delta) - 
    (24*delta^2*GPL[{0, 1, 0}, v])/(1 + delta) - 
    (20*delta^3*GPL[{0, 1, 0}, v])/(1 + delta) - 
    (4*delta^4*GPL[{0, 1, 0}, v])/(1 + delta) - 4*delta*GPL[{0, 1, 1}, v] - 
    8*delta^2*GPL[{0, 1, 1}, v] - 2*delta^3*GPL[{0, 1, 1}, v] + 
    (4*delta*GPL[{0, 1, 1}, v])/(1 + delta) + (12*delta^2*GPL[{0, 1, 1}, v])/
     (1 + delta) + (10*delta^3*GPL[{0, 1, 1}, v])/(1 + delta) + 
    (2*delta^4*GPL[{0, 1, 1}, v])/(1 + delta) + 
    4*delta^2*GPL[{0, 1, -v^(-1)}, u] + (4*delta^2*GPL[{0, 1, -v^(-1)}, u])/
     (1 + delta) + (4*delta^3*GPL[{0, 1, -v^(-1)}, u])/(1 + delta) - 
    4*delta^2*GPL[{0, 1, v^(-1)}, u] + (4*delta^2*GPL[{0, 1, v^(-1)}, u])/
     (1 + delta) + (4*delta^3*GPL[{0, 1, v^(-1)}, u])/(1 + delta) - 
    4*delta^2*GPL[{0, -v^(-1), 0}, u] - delta^3*GPL[{0, -v^(-1), 0}, u] - 
    (8*delta*GPL[{0, -v^(-1), 0}, u])/(1 + delta) - 
    (16*delta^2*GPL[{0, -v^(-1), 0}, u])/(1 + delta) - 
    (9*delta^3*GPL[{0, -v^(-1), 0}, u])/(1 + delta) - 
    (delta^4*GPL[{0, -v^(-1), 0}, u])/(1 + delta) + 
    4*delta*GPL[{0, -v^(-1), -v^(-1)}, u] + 
    6*delta^2*GPL[{0, -v^(-1), -v^(-1)}, u] + 
    delta^3*GPL[{0, -v^(-1), -v^(-1)}, u] + 
    (4*delta*GPL[{0, -v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (10*delta^2*GPL[{0, -v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (7*delta^3*GPL[{0, -v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (delta^4*GPL[{0, -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    4*delta*GPL[{0, -v^(-1), v^(-1)}, u] - 
    2*delta^2*GPL[{0, -v^(-1), v^(-1)}, u] + 
    (4*delta*GPL[{0, -v^(-1), v^(-1)}, u])/(1 + delta) + 
    (6*delta^2*GPL[{0, -v^(-1), v^(-1)}, u])/(1 + delta) + 
    (2*delta^3*GPL[{0, -v^(-1), v^(-1)}, u])/(1 + delta) + 
    4*delta^2*GPL[{0, v^(-1), 0}, u] + delta^3*GPL[{0, v^(-1), 0}, u] - 
    (8*delta*GPL[{0, v^(-1), 0}, u])/(1 + delta) - 
    (16*delta^2*GPL[{0, v^(-1), 0}, u])/(1 + delta) - 
    (9*delta^3*GPL[{0, v^(-1), 0}, u])/(1 + delta) - 
    (delta^4*GPL[{0, v^(-1), 0}, u])/(1 + delta) + 
    4*delta*GPL[{0, v^(-1), -v^(-1)}, u] + 
    2*delta^2*GPL[{0, v^(-1), -v^(-1)}, u] + 
    (4*delta*GPL[{0, v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (6*delta^2*GPL[{0, v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (2*delta^3*GPL[{0, v^(-1), -v^(-1)}, u])/(1 + delta) - 
    4*delta*GPL[{0, v^(-1), v^(-1)}, u] - 
    6*delta^2*GPL[{0, v^(-1), v^(-1)}, u] - 
    delta^3*GPL[{0, v^(-1), v^(-1)}, u] + 
    (4*delta*GPL[{0, v^(-1), v^(-1)}, u])/(1 + delta) + 
    (10*delta^2*GPL[{0, v^(-1), v^(-1)}, u])/(1 + delta) + 
    (7*delta^3*GPL[{0, v^(-1), v^(-1)}, u])/(1 + delta) + 
    (delta^4*GPL[{0, v^(-1), v^(-1)}, u])/(1 + delta) - 
    2*delta^2*GPL[{1, -1, -1}, v] - (2*delta^2*GPL[{1, -1, -1}, v])/
     (1 + delta) - (2*delta^3*GPL[{1, -1, -1}, v])/(1 + delta) + 
    4*delta^2*GPL[{1, -1, 0}, v] + (4*delta^2*GPL[{1, -1, 0}, v])/
     (1 + delta) + (4*delta^3*GPL[{1, -1, 0}, v])/(1 + delta) + 
    4*delta*GPL[{1, 0, -1}, v] + 6*delta^2*GPL[{1, 0, -1}, v] + 
    (4*delta*GPL[{1, 0, -1}, v])/(1 + delta) + 
    (10*delta^2*GPL[{1, 0, -1}, v])/(1 + delta) + 
    (6*delta^3*GPL[{1, 0, -1}, v])/(1 + delta) + 
    4*delta^3*GPL[{1, 0, 0}, v] - (8*delta*GPL[{1, 0, 0}, v])/(1 + delta) - 
    (24*delta^2*GPL[{1, 0, 0}, v])/(1 + delta) - 
    (20*delta^3*GPL[{1, 0, 0}, v])/(1 + delta) - 
    (4*delta^4*GPL[{1, 0, 0}, v])/(1 + delta) - 4*delta*GPL[{1, 0, 1}, v] - 
    6*delta^2*GPL[{1, 0, 1}, v] - 2*delta^3*GPL[{1, 0, 1}, v] + 
    (4*delta*GPL[{1, 0, 1}, v])/(1 + delta) + (10*delta^2*GPL[{1, 0, 1}, v])/
     (1 + delta) + (8*delta^3*GPL[{1, 0, 1}, v])/(1 + delta) + 
    (2*delta^4*GPL[{1, 0, 1}, v])/(1 + delta) - 4*delta*GPL[{1, 1, -1}, v] - 
    2*delta^2*GPL[{1, 1, -1}, v] - (4*delta*GPL[{1, 1, -1}, v])/(1 + delta) - 
    (6*delta^2*GPL[{1, 1, -1}, v])/(1 + delta) - 
    (2*delta^3*GPL[{1, 1, -1}, v])/(1 + delta) - 
    4*delta^2*GPL[{1, 1, 0}, v] - 2*delta^3*GPL[{1, 1, 0}, v] + 
    (8*delta*GPL[{1, 1, 0}, v])/(1 + delta) + (16*delta^2*GPL[{1, 1, 0}, v])/
     (1 + delta) + (10*delta^3*GPL[{1, 1, 0}, v])/(1 + delta) + 
    (2*delta^4*GPL[{1, 1, 0}, v])/(1 + delta) + 4*delta*GPL[{1, 1, 1}, v] + 
    4*delta^2*GPL[{1, 1, 1}, v] + delta^3*GPL[{1, 1, 1}, v] - 
    (4*delta*GPL[{1, 1, 1}, v])/(1 + delta) - (8*delta^2*GPL[{1, 1, 1}, v])/
     (1 + delta) - (5*delta^3*GPL[{1, 1, 1}, v])/(1 + delta) - 
    (delta^4*GPL[{1, 1, 1}, v])/(1 + delta) - 
    delta^3*GPL[{-v^(-1), 0, 0}, u] - (8*delta*GPL[{-v^(-1), 0, 0}, u])/
     (1 + delta) - (20*delta^2*GPL[{-v^(-1), 0, 0}, u])/(1 + delta) - 
    (13*delta^3*GPL[{-v^(-1), 0, 0}, u])/(1 + delta) - 
    (delta^4*GPL[{-v^(-1), 0, 0}, u])/(1 + delta) + 
    4*delta*GPL[{-v^(-1), 0, -v^(-1)}, u] + 
    6*delta^2*GPL[{-v^(-1), 0, -v^(-1)}, u] + 
    delta^3*GPL[{-v^(-1), 0, -v^(-1)}, u] + 
    (4*delta*GPL[{-v^(-1), 0, -v^(-1)}, u])/(1 + delta) + 
    (10*delta^2*GPL[{-v^(-1), 0, -v^(-1)}, u])/(1 + delta) + 
    (7*delta^3*GPL[{-v^(-1), 0, -v^(-1)}, u])/(1 + delta) + 
    (delta^4*GPL[{-v^(-1), 0, -v^(-1)}, u])/(1 + delta) - 
    4*delta*GPL[{-v^(-1), 0, v^(-1)}, u] - 
    6*delta^2*GPL[{-v^(-1), 0, v^(-1)}, u] + 
    (4*delta*GPL[{-v^(-1), 0, v^(-1)}, u])/(1 + delta) + 
    (10*delta^2*GPL[{-v^(-1), 0, v^(-1)}, u])/(1 + delta) + 
    (6*delta^3*GPL[{-v^(-1), 0, v^(-1)}, u])/(1 + delta) + 
    (4*delta^2*GPL[{-v^(-1), 1, 0}, u])/(1 + delta) + 
    (4*delta^3*GPL[{-v^(-1), 1, 0}, u])/(1 + delta) - 
    2*delta^2*GPL[{-v^(-1), 1, -v^(-1)}, u] - 
    (2*delta^2*GPL[{-v^(-1), 1, -v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{-v^(-1), 1, -v^(-1)}, u])/(1 + delta) + 
    2*delta^2*GPL[{-v^(-1), 1, v^(-1)}, u] - 
    (2*delta^2*GPL[{-v^(-1), 1, v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{-v^(-1), 1, v^(-1)}, u])/(1 + delta) + 
    2*delta^2*GPL[{-v^(-1), -v^(-1), 0}, u] + 
    delta^3*GPL[{-v^(-1), -v^(-1), 0}, u] + 
    (8*delta*GPL[{-v^(-1), -v^(-1), 0}, u])/(1 + delta) + 
    (14*delta^2*GPL[{-v^(-1), -v^(-1), 0}, u])/(1 + delta) + 
    (7*delta^3*GPL[{-v^(-1), -v^(-1), 0}, u])/(1 + delta) + 
    (delta^4*GPL[{-v^(-1), -v^(-1), 0}, u])/(1 + delta) - 
    4*delta*GPL[{-v^(-1), -v^(-1), -v^(-1)}, u] - 
    4*delta^2*GPL[{-v^(-1), -v^(-1), -v^(-1)}, u] - 
    delta^3*GPL[{-v^(-1), -v^(-1), -v^(-1)}, u] - 
    (4*delta*GPL[{-v^(-1), -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (8*delta^2*GPL[{-v^(-1), -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (5*delta^3*GPL[{-v^(-1), -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (delta^4*GPL[{-v^(-1), -v^(-1), -v^(-1)}, u])/(1 + delta) + 
    4*delta*GPL[{-v^(-1), -v^(-1), v^(-1)}, u] + 
    2*delta^2*GPL[{-v^(-1), -v^(-1), v^(-1)}, u] - 
    (4*delta*GPL[{-v^(-1), -v^(-1), v^(-1)}, u])/(1 + delta) - 
    (6*delta^2*GPL[{-v^(-1), -v^(-1), v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{-v^(-1), -v^(-1), v^(-1)}, u])/(1 + delta) - 
    2*delta^2*GPL[{-v^(-1), v^(-1), 0}, u] + 
    (2*delta^2*GPL[{-v^(-1), v^(-1), 0}, u])/(1 + delta) + 
    (2*delta^3*GPL[{-v^(-1), v^(-1), 0}, u])/(1 + delta) + 
    2*delta^2*GPL[{-v^(-1), v^(-1), v^(-1)}, u] - 
    (2*delta^2*GPL[{-v^(-1), v^(-1), v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{-v^(-1), v^(-1), v^(-1)}, u])/(1 + delta) + 
    delta^3*GPL[{v^(-1), 0, 0}, u] - (8*delta*GPL[{v^(-1), 0, 0}, u])/
     (1 + delta) - (20*delta^2*GPL[{v^(-1), 0, 0}, u])/(1 + delta) - 
    (13*delta^3*GPL[{v^(-1), 0, 0}, u])/(1 + delta) - 
    (delta^4*GPL[{v^(-1), 0, 0}, u])/(1 + delta) + 
    4*delta*GPL[{v^(-1), 0, -v^(-1)}, u] + 
    6*delta^2*GPL[{v^(-1), 0, -v^(-1)}, u] + 
    (4*delta*GPL[{v^(-1), 0, -v^(-1)}, u])/(1 + delta) + 
    (10*delta^2*GPL[{v^(-1), 0, -v^(-1)}, u])/(1 + delta) + 
    (6*delta^3*GPL[{v^(-1), 0, -v^(-1)}, u])/(1 + delta) - 
    4*delta*GPL[{v^(-1), 0, v^(-1)}, u] - 
    6*delta^2*GPL[{v^(-1), 0, v^(-1)}, u] - 
    delta^3*GPL[{v^(-1), 0, v^(-1)}, u] + 
    (4*delta*GPL[{v^(-1), 0, v^(-1)}, u])/(1 + delta) + 
    (10*delta^2*GPL[{v^(-1), 0, v^(-1)}, u])/(1 + delta) + 
    (7*delta^3*GPL[{v^(-1), 0, v^(-1)}, u])/(1 + delta) + 
    (delta^4*GPL[{v^(-1), 0, v^(-1)}, u])/(1 + delta) + 
    (4*delta^2*GPL[{v^(-1), 1, 0}, u])/(1 + delta) + 
    (4*delta^3*GPL[{v^(-1), 1, 0}, u])/(1 + delta) - 
    2*delta^2*GPL[{v^(-1), 1, -v^(-1)}, u] - 
    (2*delta^2*GPL[{v^(-1), 1, -v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{v^(-1), 1, -v^(-1)}, u])/(1 + delta) + 
    2*delta^2*GPL[{v^(-1), 1, v^(-1)}, u] - 
    (2*delta^2*GPL[{v^(-1), 1, v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{v^(-1), 1, v^(-1)}, u])/(1 + delta) + 
    2*delta^2*GPL[{v^(-1), -v^(-1), 0}, u] + 
    (2*delta^2*GPL[{v^(-1), -v^(-1), 0}, u])/(1 + delta) + 
    (2*delta^3*GPL[{v^(-1), -v^(-1), 0}, u])/(1 + delta) - 
    2*delta^2*GPL[{v^(-1), -v^(-1), -v^(-1)}, u] - 
    (2*delta^2*GPL[{v^(-1), -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{v^(-1), -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    2*delta^2*GPL[{v^(-1), v^(-1), 0}, u] - 
    delta^3*GPL[{v^(-1), v^(-1), 0}, u] + 
    (8*delta*GPL[{v^(-1), v^(-1), 0}, u])/(1 + delta) + 
    (14*delta^2*GPL[{v^(-1), v^(-1), 0}, u])/(1 + delta) + 
    (7*delta^3*GPL[{v^(-1), v^(-1), 0}, u])/(1 + delta) + 
    (delta^4*GPL[{v^(-1), v^(-1), 0}, u])/(1 + delta) - 
    4*delta*GPL[{v^(-1), v^(-1), -v^(-1)}, u] - 
    2*delta^2*GPL[{v^(-1), v^(-1), -v^(-1)}, u] - 
    (4*delta*GPL[{v^(-1), v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (6*delta^2*GPL[{v^(-1), v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (2*delta^3*GPL[{v^(-1), v^(-1), -v^(-1)}, u])/(1 + delta) + 
    4*delta*GPL[{v^(-1), v^(-1), v^(-1)}, u] + 
    4*delta^2*GPL[{v^(-1), v^(-1), v^(-1)}, u] + 
    delta^3*GPL[{v^(-1), v^(-1), v^(-1)}, u] - 
    (4*delta*GPL[{v^(-1), v^(-1), v^(-1)}, u])/(1 + delta) - 
    (8*delta^2*GPL[{v^(-1), v^(-1), v^(-1)}, u])/(1 + delta) - 
    (5*delta^3*GPL[{v^(-1), v^(-1), v^(-1)}, u])/(1 + delta) - 
    (delta^4*GPL[{v^(-1), v^(-1), v^(-1)}, u])/(1 + delta) - 
    (7*Pi^2*Log[2])/(3*(1 + delta)) - (7*delta*Pi^2*Log[2])/(3*(1 + delta)) + 
    8*delta^2*GPL[{0}, u]*GPL[{0}, v]*Log[2] - 4*delta^2*GPL[{0}, u]*
     GPL[{1}, v]*Log[2] - 8*delta^2*GPL[{0}, v]*GPL[{v^(-1)}, u]*Log[2] + 
    4*delta^2*GPL[{1}, v]*GPL[{v^(-1)}, u]*Log[2] + 
    8*delta*GPL[{0, -1}, v]*Log[2] + 4*delta^2*GPL[{0, 0}, u]*Log[2] + 
    16*delta^2*GPL[{0, 0}, v]*Log[2] - 8*delta*GPL[{0, 1}, v]*Log[2] - 
    8*delta^2*GPL[{0, 1}, v]*Log[2] + 8*delta*GPL[{0, -v^(-1)}, u]*Log[2] - 
    8*delta*GPL[{0, v^(-1)}, u]*Log[2] - 4*delta^2*GPL[{0, v^(-1)}, u]*
     Log[2] - 8*delta*GPL[{1, -1}, v]*Log[2] - 8*delta^2*GPL[{1, 0}, v]*
     Log[2] + 8*delta*GPL[{1, 1}, v]*Log[2] + 4*delta^2*GPL[{1, 1}, v]*
     Log[2] - 4*delta^2*GPL[{v^(-1), 0}, u]*Log[2] - 
    8*delta*GPL[{v^(-1), -v^(-1)}, u]*Log[2] + 
    8*delta*GPL[{v^(-1), v^(-1)}, u]*Log[2] + 
    4*delta^2*GPL[{v^(-1), v^(-1)}, u]*Log[2] - 2*delta*GPL[{-1}, v]*
     Log[2]^2 + (2*delta*GPL[{-1}, v]*Log[2]^2)/(1 + delta) + 
    (2*delta^2*GPL[{-1}, v]*Log[2]^2)/(1 + delta) - 
    (4*delta*GPL[{0}, u]*Log[2]^2)/(1 + delta) - 
    (4*delta^2*GPL[{0}, u]*Log[2]^2)/(1 + delta) - 
    (8*delta*GPL[{0}, v]*Log[2]^2)/(1 + delta) - 
    (8*delta^2*GPL[{0}, v]*Log[2]^2)/(1 + delta) + 
    2*delta*GPL[{1}, v]*Log[2]^2 + (2*delta*GPL[{1}, v]*Log[2]^2)/
     (1 + delta) + (2*delta^2*GPL[{1}, v]*Log[2]^2)/(1 + delta) - 
    2*delta*GPL[{-v^(-1)}, u]*Log[2]^2 + (2*delta*GPL[{-v^(-1)}, u]*Log[2]^2)/
     (1 + delta) + (2*delta^2*GPL[{-v^(-1)}, u]*Log[2]^2)/(1 + delta) + 
    2*delta*GPL[{v^(-1)}, u]*Log[2]^2 + (2*delta*GPL[{v^(-1)}, u]*Log[2]^2)/
     (1 + delta) + (2*delta^2*GPL[{v^(-1)}, u]*Log[2]^2)/(1 + delta) + 
    (8*Log[2]^3)/(3*(1 + delta)) + (8*delta*Log[2]^3)/(3*(1 + delta)) + 
    2*delta^2*EulerGamma^2*(-(delta*GPL[{-1}, v]) - (delta*GPL[{-1}, v])/
       (1 + delta) - (delta^2*GPL[{-1}, v])/(1 + delta) + 
      (2*delta*GPL[{0}, u])/(1 + delta) + (2*delta^2*GPL[{0}, u])/
       (1 + delta) + (4*delta*GPL[{0}, v])/(1 + delta) + 
      (4*delta^2*GPL[{0}, v])/(1 + delta) + delta*GPL[{1}, v] - 
      (delta*GPL[{1}, v])/(1 + delta) - (delta^2*GPL[{1}, v])/(1 + delta) - 
      delta*GPL[{-v^(-1)}, u] - (delta*GPL[{-v^(-1)}, u])/(1 + delta) - 
      (delta^2*GPL[{-v^(-1)}, u])/(1 + delta) + delta*GPL[{v^(-1)}, u] - 
      (delta*GPL[{v^(-1)}, u])/(1 + delta) - (delta^2*GPL[{v^(-1)}, u])/
       (1 + delta) + 4*Log[2]) + 2*delta*EulerGamma*
     ((7*Pi^2)/(6*(1 + delta)) + (17*delta*Pi^2)/(6*(1 + delta)) + 
      (8*delta^2*Pi^2)/(3*(1 + delta)) - delta^2*GPL[{-1}, v]*GPL[{0}, u] - 
      (delta^2*GPL[{-1}, v]*GPL[{0}, u])/(1 + delta) - 
      (delta^3*GPL[{-1}, v]*GPL[{0}, u])/(1 + delta) + 
      (8*delta*GPL[{0}, u]*GPL[{0}, v])/(1 + delta) + 
      (12*delta^2*GPL[{0}, u]*GPL[{0}, v])/(1 + delta) + 
      (4*delta^3*GPL[{0}, u]*GPL[{0}, v])/(1 + delta) + 
      delta^2*GPL[{0}, u]*GPL[{1}, v] - (delta^2*GPL[{0}, u]*GPL[{1}, v])/
       (1 + delta) - (delta^3*GPL[{0}, u]*GPL[{1}, v])/(1 + delta) + 
      delta^2*GPL[{-1}, v]*GPL[{-v^(-1)}, u] + 
      (delta^2*GPL[{-1}, v]*GPL[{-v^(-1)}, u])/(1 + delta) + 
      (delta^3*GPL[{-1}, v]*GPL[{-v^(-1)}, u])/(1 + delta) - 
      2*delta^2*GPL[{0}, v]*GPL[{-v^(-1)}, u] - 
      (4*delta*GPL[{0}, v]*GPL[{-v^(-1)}, u])/(1 + delta) - 
      (6*delta^2*GPL[{0}, v]*GPL[{-v^(-1)}, u])/(1 + delta) - 
      (2*delta^3*GPL[{0}, v]*GPL[{-v^(-1)}, u])/(1 + delta) + 
      2*delta^2*GPL[{0}, v]*GPL[{v^(-1)}, u] - 
      (4*delta*GPL[{0}, v]*GPL[{v^(-1)}, u])/(1 + delta) - 
      (6*delta^2*GPL[{0}, v]*GPL[{v^(-1)}, u])/(1 + delta) - 
      (2*delta^3*GPL[{0}, v]*GPL[{v^(-1)}, u])/(1 + delta) - 
      delta^2*GPL[{1}, v]*GPL[{v^(-1)}, u] + 
      (delta^2*GPL[{1}, v]*GPL[{v^(-1)}, u])/(1 + delta) + 
      (delta^3*GPL[{1}, v]*GPL[{v^(-1)}, u])/(1 + delta) + 
      2*delta*GPL[{-1, -1}, v] + delta^2*GPL[{-1, -1}, v] + 
      (2*delta*GPL[{-1, -1}, v])/(1 + delta) + (3*delta^2*GPL[{-1, -1}, v])/
       (1 + delta) + (delta^3*GPL[{-1, -1}, v])/(1 + delta) - 
      2*delta^2*GPL[{-1, 0}, v] - (4*delta*GPL[{-1, 0}, v])/(1 + delta) - 
      (6*delta^2*GPL[{-1, 0}, v])/(1 + delta) - (2*delta^3*GPL[{-1, 0}, v])/
       (1 + delta) - 2*delta*GPL[{-1, 1}, v] + (2*delta*GPL[{-1, 1}, v])/
       (1 + delta) + (2*delta^2*GPL[{-1, 1}, v])/(1 + delta) - 
      4*delta*GPL[{0, -1}, v] - 2*delta^2*GPL[{0, -1}, v] - 
      (4*delta*GPL[{0, -1}, v])/(1 + delta) - (6*delta^2*GPL[{0, -1}, v])/
       (1 + delta) - (2*delta^3*GPL[{0, -1}, v])/(1 + delta) + 
      (8*delta*GPL[{0, 0}, u])/(1 + delta) + (10*delta^2*GPL[{0, 0}, u])/
       (1 + delta) + (2*delta^3*GPL[{0, 0}, u])/(1 + delta) + 
      (16*delta*GPL[{0, 0}, v])/(1 + delta) + (24*delta^2*GPL[{0, 0}, v])/
       (1 + delta) + (8*delta^3*GPL[{0, 0}, v])/(1 + delta) + 
      4*delta*GPL[{0, 1}, v] + 2*delta^2*GPL[{0, 1}, v] - 
      (4*delta*GPL[{0, 1}, v])/(1 + delta) - (6*delta^2*GPL[{0, 1}, v])/
       (1 + delta) - (2*delta^3*GPL[{0, 1}, v])/(1 + delta) - 
      4*delta*GPL[{0, -v^(-1)}, u] - delta^2*GPL[{0, -v^(-1)}, u] - 
      (4*delta*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
      (5*delta^2*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
      (delta^3*GPL[{0, -v^(-1)}, u])/(1 + delta) + 
      4*delta*GPL[{0, v^(-1)}, u] + delta^2*GPL[{0, v^(-1)}, u] - 
      (4*delta*GPL[{0, v^(-1)}, u])/(1 + delta) - 
      (5*delta^2*GPL[{0, v^(-1)}, u])/(1 + delta) - 
      (delta^3*GPL[{0, v^(-1)}, u])/(1 + delta) + 2*delta*GPL[{1, -1}, v] + 
      (2*delta*GPL[{1, -1}, v])/(1 + delta) + (2*delta^2*GPL[{1, -1}, v])/
       (1 + delta) + 2*delta^2*GPL[{1, 0}, v] - (4*delta*GPL[{1, 0}, v])/
       (1 + delta) - (6*delta^2*GPL[{1, 0}, v])/(1 + delta) - 
      (2*delta^3*GPL[{1, 0}, v])/(1 + delta) - 2*delta*GPL[{1, 1}, v] - 
      delta^2*GPL[{1, 1}, v] + (2*delta*GPL[{1, 1}, v])/(1 + delta) + 
      (3*delta^2*GPL[{1, 1}, v])/(1 + delta) + (delta^3*GPL[{1, 1}, v])/
       (1 + delta) - delta^2*GPL[{-v^(-1), 0}, u] - 
      (4*delta*GPL[{-v^(-1), 0}, u])/(1 + delta) - 
      (5*delta^2*GPL[{-v^(-1), 0}, u])/(1 + delta) - 
      (delta^3*GPL[{-v^(-1), 0}, u])/(1 + delta) + 
      2*delta*GPL[{-v^(-1), -v^(-1)}, u] + delta^2*GPL[{-v^(-1), -v^(-1)}, 
        u] + (2*delta*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
      (3*delta^2*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) + 
      (delta^3*GPL[{-v^(-1), -v^(-1)}, u])/(1 + delta) - 
      2*delta*GPL[{-v^(-1), v^(-1)}, u] + (2*delta*GPL[{-v^(-1), v^(-1)}, u])/
       (1 + delta) + (2*delta^2*GPL[{-v^(-1), v^(-1)}, u])/(1 + delta) + 
      delta^2*GPL[{v^(-1), 0}, u] - (4*delta*GPL[{v^(-1), 0}, u])/
       (1 + delta) - (5*delta^2*GPL[{v^(-1), 0}, u])/(1 + delta) - 
      (delta^3*GPL[{v^(-1), 0}, u])/(1 + delta) + 
      2*delta*GPL[{v^(-1), -v^(-1)}, u] + (2*delta*GPL[{v^(-1), -v^(-1)}, u])/
       (1 + delta) + (2*delta^2*GPL[{v^(-1), -v^(-1)}, u])/(1 + delta) - 
      2*delta*GPL[{v^(-1), v^(-1)}, u] - delta^2*GPL[{v^(-1), v^(-1)}, u] + 
      (2*delta*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) + 
      (3*delta^2*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) + 
      (delta^3*GPL[{v^(-1), v^(-1)}, u])/(1 + delta) + 
      4*delta*GPL[{0}, u]*Log[2] + 8*delta*GPL[{0}, v]*Log[2] - 
      4*delta*GPL[{1}, v]*Log[2] - 4*delta*GPL[{v^(-1)}, u]*Log[2] - 
      (4*Log[2]^2)/(1 + delta) - (4*delta*Log[2]^2)/(1 + delta)) + 
    (98*Zeta[3])/(3*(1 + delta)) + (70*delta*Zeta[3])/(3*(1 + delta)) - 
    (16*delta^2*Zeta[3])/(1 + delta) - (16*delta^3*Zeta[3])/(1 + delta), 
   2*delta*EulerGamma*Pi^2 + delta*Pi^2*GPL[{0}, u] + 
    2*delta*Pi^2*GPL[{0}, v] + (4*delta*GPL[{0}, v]*GPL[{0, -v^(-1)}, u])/
     (1 + delta) + (4*delta^2*GPL[{0}, v]*GPL[{0, -v^(-1)}, u])/(1 + delta) - 
    (4*delta*GPL[{0}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) - 
    (4*delta^2*GPL[{0}, v]*GPL[{0, v^(-1)}, u])/(1 + delta) - 
    2*delta*GPL[{0, -1, -1}, v] - (2*delta*GPL[{0, -1, -1}, v])/(1 + delta) - 
    (2*delta^2*GPL[{0, -1, -1}, v])/(1 + delta) + 
    (4*delta*GPL[{0, -1, 0}, v])/(1 + delta) + (4*delta^2*GPL[{0, -1, 0}, v])/
     (1 + delta) + 2*delta*GPL[{0, -1, 1}, v] - (2*delta*GPL[{0, -1, 1}, v])/
     (1 + delta) - (2*delta^2*GPL[{0, -1, 1}, v])/(1 + delta) + 
    2*delta*GPL[{0, 1, -1}, v] + (2*delta*GPL[{0, 1, -1}, v])/(1 + delta) + 
    (2*delta^2*GPL[{0, 1, -1}, v])/(1 + delta) - (4*delta*GPL[{0, 1, 0}, v])/
     (1 + delta) - (4*delta^2*GPL[{0, 1, 0}, v])/(1 + delta) - 
    2*delta*GPL[{0, 1, 1}, v] + (2*delta*GPL[{0, 1, 1}, v])/(1 + delta) + 
    (2*delta^2*GPL[{0, 1, 1}, v])/(1 + delta) + 
    (4*delta*GPL[{0, -v^(-1), 0}, u])/(1 + delta) + 
    (4*delta^2*GPL[{0, -v^(-1), 0}, u])/(1 + delta) - 
    2*delta*GPL[{0, -v^(-1), -v^(-1)}, u] - 
    (2*delta*GPL[{0, -v^(-1), -v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{0, -v^(-1), -v^(-1)}, u])/(1 + delta) + 
    2*delta*GPL[{0, -v^(-1), v^(-1)}, u] - 
    (2*delta*GPL[{0, -v^(-1), v^(-1)}, u])/(1 + delta) - 
    (2*delta^2*GPL[{0, -v^(-1), v^(-1)}, u])/(1 + delta) - 
    (4*delta*GPL[{0, v^(-1), 0}, u])/(1 + delta) - 
    (4*delta^2*GPL[{0, v^(-1), 0}, u])/(1 + delta) + 
    2*delta*GPL[{0, v^(-1), -v^(-1)}, u] + 
    (2*delta*GPL[{0, v^(-1), -v^(-1)}, u])/(1 + delta) + 
    (2*delta^2*GPL[{0, v^(-1), -v^(-1)}, u])/(1 + delta) - 
    2*delta*GPL[{0, v^(-1), v^(-1)}, u] + 
    (2*delta*GPL[{0, v^(-1), v^(-1)}, u])/(1 + delta) + 
    (2*delta^2*GPL[{0, v^(-1), v^(-1)}, u])/(1 + delta) + 2*Pi^2*Log[2] + 
    4*delta*GPL[{0, -1}, v]*Log[2] - 4*delta*GPL[{0, 1}, v]*Log[2] + 
    4*delta*GPL[{0, -v^(-1)}, u]*Log[2] - 4*delta*GPL[{0, v^(-1)}, u]*
     Log[2]}|>

